Compute-Budgeted Exploitability Evidence Graphs for Prospective Vulnerability Triage

Defenders cannot patch every newly disclosed vulnerability at once, so exploitability prediction must be evaluated prospectively rather than retrospectively. We study compute-budgeted vulnerability triage in which each CVE is scored only from public evidence visible by a fixed decision time. Advisories, exploit archives, fix commits, and hacker-community discourse are represented as a temporal evidence graph; a budgeted selector admits only a few evidence documents per CVE, and every score is paired with an auditable certificate listing the supporting signals, timestamps, source layers, and leakage flags. On 12012 prospective CVEs from public sources, budgeted evidence selection raises leakage-safe prospective recall@50 from 0.010 for a severity-only baseline to 0.026, while two evidence documents per CVE capture most of the value. A strong cross-encoder reranker lowers prospective recall to 0.016, showing that semantic relevance to a CVE is not the same as evidence of exploitation. Most importantly, a naive random split with unfiltered evidence inflates apparent prospective recall by 8.5x and EPSS-high recall by 5.0x. The main contribution is a leakage-safe evaluation protocol and reproducible evidence certificates for contestable vulnerability-prioritization claims.

==> anc/ARTIFACTS.md <==
# Large artifacts (hosted on HuggingFace)
The GB-scale derived artifacts (bi-encoder embeddings, candidate edges, full
graph node tables, full certificates and metrics) are released at:
  https://huggingface.co/datasets/Lightcap/cbeeg-evidence-graphs
Raw text from restricted source layers is redacted there; see its datasheet.


==> anc/Makefile <==
# CBEEG -- Compute-Budgeted Exploitability Evidence Graphs
# Reproducible pipeline: data -> graph -> GPU embed/rerank -> budgeted select ->
# calibrated risk -> certificates -> metrics -> figures -> paper.
PY ?= python
export PYTHONPATH := $(CURDIR)
HSWHICH ?= sample        # sample | full
MAXCVES ?= 1500
MAXN    ?= 64

.PHONY: help smoke nvd-dates experiments figures paper artifacts upload arxiv clean

help:
	@echo "make smoke        # tiny end-to-end GPU smoke test (fixtures/sample)"
	@echo "make experiments  # build graph + run A-E grid (HSWHICH=sample|full)"
	@echo "make nvd-dates     # bulk-fetch NVD published dates (2016-2024)"
	@echo "make figures      # figures + results_macros.tex from metrics"
	@echo "make paper        # compile paper/main.pdf"
	@echo "make artifacts    # stage redacted public artifact bundle"
	@echo "make upload       # push artifacts to HuggingFace (needs HF_TOKEN)"
	@echo "make arxiv        # build the arXiv submission zip"

smoke:
	$(PY) scripts/smoke.py $(MAXCVES)

nvd-dates:
	$(PY) scripts/fetch_nvd_dates.py 2016 2024

experiments:
	$(PY) scripts/run_experiments.py $(HSWHICH) $(MAXCVES) $(MAXN)

figures:
	$(PY) scripts/make_figures.py

artifacts:
	$(PY) scripts/build_public_artifacts.py

upload:
	$(PY) scripts/upload_hf.py

paper: figures
	cd paper && latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex

arxiv: paper
	bash make_arxiv.sh

clean:
	rm -rf paper/*.aux paper/*.log paper/*.out paper/*.bbl paper/*.blg \
	       paper/*.fls paper/*.fdb_latexmk


==> anc/cbeeg/adapters/epss.py <==
"""FIRST EPSS adapter.

EPSS gives an exploit *probability* per CVE.  We use it two ways:
  * EPSS-high (prob >= threshold) is an evaluation target (recall@K).
  * The raw score is an *optional* input feature; using it is leakage-sensitive
    because EPSS itself is computed from many of the same public signals, so the
    leakage-safe default keeps it out of the ranker (it is an ablation axis).

Bulk CSV lives at epss.empiricalsecurity.com (dated snapshots => a time series).
"""
from __future__ import annotations

import gzip
import io
import urllib.request
from pathlib import Path

import pandas as pd

from .. import config
from ..io_utils import get_logger

log = get_logger("adapters.epss")


def download_snapshot(date: str = "current", dest: Path | None = None) -> Path:
    """Download a dated EPSS snapshot (date='YYYY-MM-DD' or 'current')."""
    dest = dest or (config.RAW / f"epss_{date}.csv")
    if dest.exists() and dest.stat().st_size > 1000:
        return dest
    url = config.EPSS_CSV_TMPL.format(date=date)
    log.info("downloading EPSS %s -> %s", date, dest)
    req = urllib.request.Request(url, headers={"User-Agent": "cbeeg/1.0"})
    with urllib.request.urlopen(req, timeout=120) as r:
        raw = r.read()
    text = gzip.decompress(raw).decode()
    dest.write_text(text)
    return dest


def load(date: str = "current", path: Path | None = None) -> pd.DataFrame:
    """Return cve_id, epss (float), epss_percentile (float), epss_date."""
    if path is None:
        try:
            path = download_snapshot(date)
        except Exception as e:
            log.warning("EPSS download failed (%s); using fixture", e)
            path = config.FIXTURES / "epss.csv"
    # The empiricalsecurity CSV has a comment line "#model_version...,score_date".
    import re
    snap_date = date
    txt = Path(path).read_text()
    lines = txt.splitlines()
    header_idx = 0
    for i, ln in enumerate(lines):
        if ln.startswith("#"):
            m = re.search(r"score_date:\s*([0-9T:\-\+]+)", ln)
            if m:
                snap_date = m.group(1)
            header_idx = i + 1
        else:
            break
    df = pd.read_csv(io.StringIO("\n".join(lines[header_idx:])))
    df = df.rename(columns={"cve": "cve_id", "percentile": "epss_percentile"})
    df["epss"] = pd.to_numeric(df["epss"], errors="coerce")
    df["epss_percentile"] = pd.to_numeric(df["epss_percentile"], errors="coerce")
    df["epss_date"] = pd.to_datetime(snap_date, errors="coerce")
    log.info("EPSS: %d CVEs (date=%s)", len(df), snap_date)
    return df[["cve_id", "epss", "epss_percentile", "epss_date"]]


if __name__ == "__main__":
    print(load().head())


==> anc/cbeeg/adapters/hf_datasets.py <==
"""HuggingFace dataset adapters.

These run on the GPU box (token + disk + bandwidth there).  Each loader is
defensive about column names: HF schemas drift, so we detect columns by a set
of candidate names and normalise to the canonical schema used downstream.

Canonical outputs:
  cve table   -> cve_id, description, cwe_id, cvss_v3, cvss_v2, cvss_v4, severity
  evidence    -> cve_id, source_layer, source, text, timestamp, url
"""
from __future__ import annotations

import os
import re
from typing import Iterable

import pandas as pd

from .. import config
from ..io_utils import get_logger, stable_id

log = get_logger("adapters.hf")

CVE_RE = re.compile(r"CVE-\d{4}-\d{4,7}", re.I)


def _first_col(df: pd.DataFrame, *cands: str) -> str | None:
    low = {c.lower(): c for c in df.columns}
    for c in cands:
        if c.lower() in low:
            return low[c.lower()]
    return None


def _load_hf(repo: str, split: str = "train", streaming: bool = False,
             cache_dir: str | None = None):
    from datasets import load_dataset
    tok = os.environ.get("HF_TOKEN") or os.environ.get("HUGGINGFACE_TOKEN")
    return load_dataset(repo, split=split, streaming=streaming,
                        cache_dir=cache_dir or str(config.HF), token=tok)


def peek(repo: str, n: int = 3) -> dict:
    """Return columns + first rows of a dataset without full materialisation."""
    ds = _load_hf(repo, streaming=True)
    rows = []
    cols = None
    for i, r in enumerate(ds):
        if cols is None:
            cols = list(r.keys())
        rows.append({k: (str(v)[:120] if v is not None else None) for k, v in r.items()})
        if i + 1 >= n:
            break
    return {"repo": repo, "columns": cols, "rows": rows}


# --------------------------------------------------------------------------
# Primary CVE table (stasvinokur).
# --------------------------------------------------------------------------
def load_cve_cwe_table(limit: int | None = None) -> pd.DataFrame:
    ds = _load_hf(config.HF_DATASETS["cve_cwe_table"])
    df = ds.to_pandas()
    ren = {
        _first_col(df, "CVE-ID", "cve_id", "cve", "id"): "cve_id",
        _first_col(df, "DESCRIPTION", "description", "desc"): "description",
        _first_col(df, "CWE-ID", "cwe_id", "cwe"): "cwe_id",
        _first_col(df, "CVSS-V3", "cvss_v3", "cvss3"): "cvss_v3",
        _first_col(df, "CVSS-V2", "cvss_v2", "cvss2"): "cvss_v2",
        _first_col(df, "CVSS-V4", "cvss_v4", "cvss4"): "cvss_v4",
        _first_col(df, "SEVERITY", "severity"): "severity",
    }
    ren = {k: v for k, v in ren.items() if k}
    df = df.rename(columns=ren)
    keep = [c for c in ["cve_id", "description", "cwe_id", "cvss_v3", "cvss_v2",
                        "cvss_v4", "severity"] if c in df.columns]
    df = df[keep].copy()
    df = df[df["cve_id"].astype(str).str.match(r"CVE-\d{4}-", case=False, na=False)]
    for c in ["cvss_v3", "cvss_v2", "cvss_v4"]:
        if c in df.columns:
            df[c] = pd.to_numeric(df[c], errors="coerce")
    if limit:
        df = df.head(limit)
    log.info("cve_cwe_table: %d rows", len(df))
    return df.reset_index(drop=True)


# --------------------------------------------------------------------------
# CWE consensus labels (exploitintel) -> cleaner CWE per CVE.
# --------------------------------------------------------------------------
def load_cwe_consensus(limit: int | None = None) -> pd.DataFrame:
    """exploitintel/cve-cwe-consensus ships as chat `messages` (system/user/
    assistant) with the CWE in the assistant turn and the CVE description in the
    user turn.  We parse it best-effort into (description, cwe).  It carries no
    CVE id, so it is auxiliary CWE-text enrichment, not a primary join key."""
    import ast
    try:
        ds = _load_hf(config.HF_DATASETS["cwe_consensus"])
        df = ds.to_pandas()
    except Exception as e:
        log.warning("cwe_consensus unavailable (%s)", e)
        return pd.DataFrame(columns=["description", "cwe_id_consensus"])
    if "messages" not in df.columns:
        cve = _first_col(df, "cve_id", "cve", "CVE-ID", "id")
        cwe = _first_col(df, "consensus_cwe", "cwe_id", "cwe", "CWE-ID", "label")
        if cve and cwe:
            return df.rename(columns={cve: "cve_id", cwe: "cwe_id_consensus"})[
                ["cve_id", "cwe_id_consensus"]]
        return pd.DataFrame(columns=["description", "cwe_id_consensus"])
    rows = []
    for m in df["messages"].head(limit or len(df)):
        try:
            msgs = ast.literal_eval(m) if isinstance(m, str) else m
            user = next((x["content"] for x in msgs if x.get("role") == "user"), "")
            asst = next((x["content"] for x in msgs if x.get("role") == "assistant"), "")
            cwes = [x.group(0) for x in re.finditer(r"CWE-\d+", asst)]
            rows.append(dict(description=str(user)[:500],
                             cwe_id_consensus=cwes[0] if cwes else None))
        except Exception:
            continue
    out = pd.DataFrame(rows).dropna(subset=["cwe_id_consensus"])
    log.info("cwe_consensus: %d parsed rows", len(out))
    return out.reset_index(drop=True)


# --------------------------------------------------------------------------
# CWE-linked patch evidence (CIRCL).
# --------------------------------------------------------------------------
def _extract_commit_messages(patches) -> str:
    """`patches` is a list (or its string repr) of {commit_message,...} dicts."""
    import ast
    if patches is None:
        return ""
    if isinstance(patches, str):
        try:
            patches = ast.literal_eval(patches)
        except Exception:
            return patches[:1500]
    msgs = []
    if isinstance(patches, (list, tuple)):
        for p in patches:
            if isinstance(p, dict):
                m = p.get("commit_message") or p.get("message") or ""
                if m:
                    msgs.append(str(m))
    return " \n".join(msgs)[:1800]


def load_cwe_patch(limit: int | None = None) -> pd.DataFrame:
    """CIRCL vulnerability-cwe-patch -> evidence rows (source_layer=cwe_patch).

    Real schema: id(=CVE), title, description, patches(list), cwe(name).  No
    explicit timestamp, so timestamp is left NaT (treated conservatively by the
    leakage filter).
    """
    try:
        ds = _load_hf(config.HF_DATASETS["cwe_patch"])
        df = ds.to_pandas()
    except Exception as e:
        log.warning("cwe_patch unavailable (%s)", e)
        return _empty_evidence()
    if limit:
        df = df.head(limit)
    text = (df.get("title", "").astype(str) + ". "
            + df.get("description", "").astype(str) + " "
            + df["patches"].apply(_extract_commit_messages))
    out = pd.DataFrame()
    out["cve_id"] = df["id"].astype(str).str.upper()
    out["text"] = text.str.slice(0, 2000)
    out["url"] = None
    out["timestamp"] = pd.NaT
    out["source_layer"] = "cwe_patch"
    out["source"] = "CIRCL_cwe_patch"
    out = out[out["cve_id"].str.match(r"CVE-\d{4}-", na=False)]
    out["evidence_id"] = [stable_id("cwe_patch", c, t[:64]) for c, t in
                          zip(out["cve_id"], out["text"].astype(str))]
    log.info("cwe_patch: %d evidence rows", len(out))
    return out.reset_index(drop=True)


# --------------------------------------------------------------------------
# HackerSignal multi-source evidence (the main retrieval corpus).
# It ships as JSONL files (sample_10k for smoke, the unified public corpus for
# the full run), not as a load_dataset table -- so we pull files directly.
# --------------------------------------------------------------------------
HS_FILES = {
    "sample": "hackersignal_sample_10k.jsonl",
    "full": "unified_hacker_communities_neurips_public.jsonl",
}

# HackerSignal's 8 source layers -> our canonical 6.
HS_LAYER_MAP = {
    "hacker_community": "discourse",
    "bug_bounty_disclosure": "discourse",
    "vulnerability_reference": "advisory",
    "advisory_reference": "advisory",
    "exploit_archive": "exploit_db",
    "exploit_qa_reference": "exploit_db",
    "exploitation_reference": "exploit_db",
    "fix_commit_reference": "fix_commit",
}


def _hs_path(which: str = "sample") -> str:
    """Resolve a HackerSignal JSONL file, preferring an already-populated cache
    (HF_HOME) so the 12.5 GB corpus is never re-downloaded onto the small disk."""
    from huggingface_hub import hf_hub_download
    repo, fname = config.HF_DATASETS["hackersignal"], HS_FILES[which]
    # 1) explicit HF_HOME cache (where the full corpus was pre-downloaded)
    for cache in [os.environ.get("HF_HOME"), str(config.HF)]:
        if not cache:
            continue
        try:
            return hf_hub_download(repo, fname, repo_type="dataset", cache_dir=cache,
                                   local_files_only=True)
        except Exception:
            continue
    # 2) fall back to a real download into HF_HOME
    cache = os.environ.get("HF_HOME") or str(config.HF)
    return hf_hub_download(repo, fname, repo_type="dataset", cache_dir=cache)


def load_hackersignal(cve_ids: Iterable[str] | None = None,
                      layers: set[str] | None = None,
                      which: str = "sample",
                      max_rows: int = 2_000_000) -> pd.DataFrame:
    """Read a HackerSignal JSONL file; keep CVE-linked docs.

    Linkage: the released sample leaves `cve_refs` empty, so we regex CVE ids out
    of `text`/`text_raw`.  `layers` (canonical names) optionally filters layers.
    """
    try:
        import orjson as _json
    except Exception:
        import json as _json
    want = set(cve_ids) if cve_ids is not None else None
    try:
        path = _hs_path(which)
    except Exception as e:
        log.warning("hackersignal file unavailable (%s); using fixture", e)
        return _load_fixture_evidence()
    rows = []
    seen = 0
    with open(path) as f:
        for line in f:
            seen += 1
            try:
                r = _json.loads(line)
            except Exception:
                continue
            raw_layer = str(r.get("source_layer", ""))
            layer = HS_LAYER_MAP.get(raw_layer, "discourse")
            if layers and layer not in layers:
                continue
            text = r.get("text") or r.get("text_raw") or ""
            if not text or text == "None":
                continue
            # CVE linkage: cve_refs first (often empty), else regex on text.
            refs = r.get("cve_refs")
            cves = []
            if isinstance(refs, list) and refs:
                cves = [str(c).upper() for c in refs]
            elif isinstance(refs, str) and "CVE-" in refs.upper():
                cves = [m.group(0).upper() for m in CVE_RE.finditer(refs)]
            if not cves:
                cves = list({m.group(0).upper() for m in CVE_RE.finditer(text[:1500])})
            if not cves:
                continue
            ts = r.get("timestamp")
            src = str(r.get("forum_id") or r.get("source_dataset") or "hackersignal")[:64]
            for cve_val in cves[:5]:
                if want is not None and cve_val not in want:
                    continue
                rows.append(dict(cve_id=cve_val, text=str(text)[:2000], source=src,
                                 source_layer=layer, timestamp=ts,
                                 url=(None if str(r.get("thread_url")) == "None"
                                      else r.get("thread_url"))))
            if len(rows) >= max_rows:
                break
    if not rows:
        return _load_fixture_evidence()
    out = pd.DataFrame(rows)
    out["timestamp"] = pd.to_datetime(out["timestamp"], errors="coerce", utc=True)
    out["timestamp"] = out["timestamp"].dt.tz_localize(None)
    out["evidence_id"] = [stable_id("hs", c, s, t[:80]) for c, s, t in
                          zip(out["cve_id"], out["source"], out["text"])]
    out = out.drop_duplicates(subset=["evidence_id"])
    log.info("hackersignal[%s]: scanned %d lines, kept %d evidence rows (%d CVEs)",
             which, seen, len(out), out["cve_id"].nunique())
    return out.reset_index(drop=True)


# --------------------------------------------------------------------------
# CWE-Bench-Java small code-level control set.
# --------------------------------------------------------------------------
def load_cwe_bench_java(config_name: str = "advisory",
                        limit: int | None = None) -> pd.DataFrame:
    """iris-sast/CWE-Bench-Java small code-level control set.

    Requires a config: advisory|project_info|build_info|fix_info.
    """
    from datasets import load_dataset
    tok = os.environ.get("HF_TOKEN")
    try:
        ds = load_dataset(config.HF_DATASETS["cwe_bench_java"], config_name,
                          split="train", cache_dir=str(config.HF), token=tok)
        df = ds.to_pandas()
    except Exception as e:
        log.warning("cwe_bench_java unavailable (%s)", e)
        return pd.DataFrame(columns=["cve_id", "cwe_id", "project"])
    cve = _first_col(df, "cve_id", "cve", "CVE", "cve_identifier")
    cwe = _first_col(df, "cwe_id", "cwe", "CWE", "cwe_identifier")
    proj = _first_col(df, "project", "repo", "package", "github_repository", "project_slug")
    out = pd.DataFrame()
    out["cve_id"] = df[cve].astype(str).str.upper() if cve else None
    out["cwe_id"] = df[cwe] if cwe else None
    out["project"] = df[proj] if proj else None
    if limit:
        out = out.head(limit)
    log.info("cwe_bench_java[%s]: %d rows", config_name, len(out))
    return out


def _empty_evidence() -> pd.DataFrame:
    return pd.DataFrame(columns=["evidence_id", "cve_id", "source_layer", "source",
                                 "text", "timestamp", "url"])


def _load_fixture_evidence() -> pd.DataFrame:
    pq = config.FIXTURES / "evidence.parquet"
    if pq.exists():
        return pd.read_parquet(pq)
    jl = config.FIXTURES / "evidence.jsonl"
    if jl.exists():
        df = pd.read_json(jl, lines=True)
        df["timestamp"] = pd.to_datetime(df["timestamp"], errors="coerce")
        return df[[c for c in ["evidence_id", "cve_id", "source_layer", "source",
                               "text", "timestamp", "url"] if c in df.columns]]
    return _empty_evidence()


==> anc/cbeeg/adapters/kev.py <==
"""CISA Known Exploited Vulnerabilities (KEV) adapter.

KEV is the gold "exploited in the wild" target label.  It also supplies clean
vendor/product strings used to build product/vendor nodes.
"""
from __future__ import annotations

import json
import urllib.request
from pathlib import Path

import pandas as pd

from .. import config
from ..io_utils import get_logger

log = get_logger("adapters.kev")


def download(dest: Path | None = None) -> Path:
    dest = dest or (config.RAW / "kev.json")
    if dest.exists() and dest.stat().st_size > 1000:
        return dest
    log.info("downloading KEV catalog -> %s", dest)
    req = urllib.request.Request(config.KEV_URL, headers={"User-Agent": "cbeeg/1.0"})
    with urllib.request.urlopen(req, timeout=60) as r:
        data = r.read()
    dest.write_bytes(data)
    return dest


def load(path: Path | None = None) -> pd.DataFrame:
    """Return a frame: cve_id, kev (bool), kev_date_added, vendor, product,
    known_ransomware (bool)."""
    if path is None:
        try:
            path = download()
        except Exception as e:  # offline -> fixture
            log.warning("KEV download failed (%s); using fixture", e)
            path = config.FIXTURES / "kev.json"
    obj = json.loads(Path(path).read_text())
    rows = []
    for v in obj.get("vulnerabilities", []):
        rows.append(
            dict(
                cve_id=v["cveID"],
                kev=True,
                kev_date_added=v.get("dateAdded"),
                vendor=v.get("vendorProject", ""),
                product=v.get("product", ""),
                known_ransomware=str(v.get("knownRansomwareCampaignUse", "")).lower()
                == "known",
            )
        )
    df = pd.DataFrame(rows)
    if not df.empty:
        df["kev_date_added"] = pd.to_datetime(df["kev_date_added"], errors="coerce")
    log.info("KEV: %d exploited CVEs", len(df))
    return df


if __name__ == "__main__":
    print(load().head())


==> anc/cbeeg/adapters/nvd.py <==
"""NVD CVE API 2.0 adapter (optional enrichment).

The HF cve_cwe_table already gives descriptions/CVSS/CWE for 280k CVEs, but it
has no *published date*.  NVD provides authoritative published/lastModified
timestamps, which sharpen the temporal decision point.  Because NVD is rate
limited (5 req/30s without a key), this adapter enriches only the CVEs we need
(the test set) and caches results.  Year-from-id remains the robust fallback.
"""
from __future__ import annotations

import json
import time
import urllib.parse
import urllib.request
from pathlib import Path

import pandas as pd

from .. import config
from ..io_utils import get_logger

log = get_logger("adapters.nvd")


def _fetch_page(params: dict) -> dict:
    url = config.NVD_API + "?" + urllib.parse.urlencode(params)
    req = urllib.request.Request(url, headers={"User-Agent": "cbeeg/1.0"})
    with urllib.request.urlopen(req, timeout=60) as r:
        return json.loads(r.read())


def fetch_published_range(start_year: int = 2016, end_year: int = 2024,
                          cache: Path | None = None, api_key: str | None = None) -> pd.DataFrame:
    """Bulk-fetch published dates for all CVEs in a year range via NVD 2.0
    (pubStartDate/pubEndDate, <=120-day windows, 2000/page).  No API key needed
    (rate limited to 5 req/30s).  Cached incrementally to parquet."""
    import datetime as dt
    import time as _time
    cache = cache or (config.RAW / "nvd_published.parquet")
    have = pd.read_parquet(cache) if cache.exists() else pd.DataFrame(
        columns=["cve_id", "published"])
    rows = {c: p for c, p in zip(have["cve_id"], have["published"])}
    headers = {"User-Agent": "cbeeg/1.0"}
    if api_key:
        headers["apiKey"] = api_key
    delay = 0.6 if api_key else 6.5
    start = dt.date(start_year, 1, 1)
    end = dt.date(end_year, 12, 31)
    win = dt.timedelta(days=119)
    cur = start
    while cur <= end:
        w_end = min(cur + win, end)
        idx = 0
        while True:
            params = {
                "pubStartDate": cur.strftime("%Y-%m-%dT00:00:00.000"),
                "pubEndDate": w_end.strftime("%Y-%m-%dT23:59:59.999"),
                "resultsPerPage": 2000, "startIndex": idx,
            }
            try:
                obj = _fetch_page(params)
            except Exception as e:
                log.warning("NVD range %s..%s idx=%d failed: %s", cur, w_end, idx, e)
                _time.sleep(delay); break
            for v in obj.get("vulnerabilities", []):
                c = v["cve"]["id"]
                rows[c] = v["cve"].get("published")
            total = obj.get("totalResults", 0)
            idx += obj.get("resultsPerPage", 0)
            log.info("NVD %s..%s %d/%d (cached=%d)", cur, w_end, idx, total, len(rows))
            _time.sleep(delay)
            if idx >= total:
                break
        df = pd.DataFrame({"cve_id": list(rows), "published": list(rows.values())})
        df.to_parquet(cache, index=False)
        cur = w_end + dt.timedelta(days=1)
    df = pd.DataFrame({"cve_id": list(rows), "published": list(rows.values())})
    df["published"] = pd.to_datetime(df["published"], errors="coerce")
    log.info("NVD published dates: %d CVEs cached -> %s", len(df), cache)
    return df


def load_published_cache(cache: Path | None = None) -> pd.DataFrame:
    cache = cache or (config.RAW / "nvd_published.parquet")
    if not cache.exists():
        return pd.DataFrame(columns=["cve_id", "published"])
    df = pd.read_parquet(cache)
    df["published"] = pd.to_datetime(df["published"], errors="coerce")
    return df[["cve_id", "published"]]


def enrich_published_dates(cve_ids: list[str], cache: Path | None = None,
                           api_key: str | None = None) -> pd.DataFrame:
    """Return cve_id, published, last_modified for the given ids.

    Cached to disk; only missing ids are fetched.  Failures degrade to an empty
    frame so callers fall back to year-from-id.
    """
    cache = cache or (config.RAW / "nvd_dates.parquet")
    known = pd.read_parquet(cache) if cache.exists() else pd.DataFrame(
        columns=["cve_id", "published", "last_modified"])
    have = set(known["cve_id"])
    todo = [c for c in cve_ids if c not in have]
    headers = {"apiKey": api_key} if api_key else {}
    out = []
    for i, cve in enumerate(todo):
        try:
            params = {"cveId": cve}
            url = config.NVD_API + "?" + urllib.parse.urlencode(params)
            req = urllib.request.Request(url, headers={"User-Agent": "cbeeg/1.0", **headers})
            with urllib.request.urlopen(req, timeout=60) as r:
                obj = json.loads(r.read())
            v = obj["vulnerabilities"][0]["cve"]
            out.append(dict(cve_id=cve, published=v.get("published"),
                            last_modified=v.get("lastModified")))
        except Exception as e:
            log.warning("NVD fetch failed for %s: %s", cve, e)
        time.sleep(6.0 if not api_key else 0.6)  # respect rate limit
        if (i + 1) % 50 == 0:
            log.info("NVD enriched %d/%d", i + 1, len(todo))
    if out:
        new = pd.DataFrame(out)
        known = pd.concat([known, new], ignore_index=True)
        known.to_parquet(cache, index=False)
    if not known.empty:
        known["published"] = pd.to_datetime(known["published"], errors="coerce")
        known["last_modified"] = pd.to_datetime(known["last_modified"], errors="coerce")
    return known


==> anc/cbeeg/config.py <==
"""Central configuration: paths, data-source registry, canonical schemas.

CBEEG = Compute-Budgeted Exploitability Evidence Graph.

All experiments read paths from here so the smoke run, the full run, and the
figure/manuscript generators agree on where artifacts live.
"""
from __future__ import annotations

import os
from dataclasses import dataclass, field
from pathlib import Path

# --------------------------------------------------------------------------
# Paths.  Everything is anchored at the repo root so the same code runs on the
# laptop (CPU, fixtures) and on the RTX 5090 box (GPU, real data).
# --------------------------------------------------------------------------
ROOT = Path(os.environ.get("CBEEG_ROOT", Path(__file__).resolve().parent.parent))
DATA = Path(os.environ.get("CBEEG_DATA", ROOT / "data"))
RAW = DATA / "raw"          # downloaded source files (gitignored)
HF = DATA / "hf"            # HuggingFace dataset cache (gitignored)
NODES = DATA / "nodes"      # built graph tables (parquet)
ART = Path(os.environ.get("CBEEG_ART", ROOT / "artifacts"))
EMB = ART / "embeddings"
FIG = ART / "figures"
LOGS = ART / "run_logs"
FIXTURES = ROOT / "fixtures"

for _p in (RAW, HF, NODES, EMB, FIG, LOGS):
    _p.mkdir(parents=True, exist_ok=True)

# --------------------------------------------------------------------------
# Remote / model settings (overridable by env).
# --------------------------------------------------------------------------
BI_ENCODER = os.environ.get("CBEEG_BIENCODER", "intfloat/e5-base-v2")
CROSS_ENCODER = os.environ.get("CBEEG_CROSS", "cross-encoder/ms-marco-MiniLM-L-6-v2")
EMB_DIM = 768

# --------------------------------------------------------------------------
# Temporal protocol.  Train on the past, test on the future.  The decision
# time for a test CVE is its publication date; evidence with a later timestamp
# is leakage and must be filtered (see cbeeg/temporal/leakage.py).
# --------------------------------------------------------------------------
TRAIN_END_YEAR = int(os.environ.get("CBEEG_TRAIN_END", "2021"))   # train <= 2021
TEST_START_YEAR = int(os.environ.get("CBEEG_TEST_START", "2022"))  # test  >= 2022
TEST_END_YEAR = int(os.environ.get("CBEEG_TEST_END", "2024"))

EPSS_HIGH = float(os.environ.get("CBEEG_EPSS_HIGH", "0.5"))  # EPSS prob threshold
EPSS_HIGH_PCT = 0.95  # percentile threshold alternative

# Budget grid: number of evidence documents the reranker may score per CVE.
BUDGET_GRID = [1, 2, 4, 8, 16, 32, 64]

# Source layers in the evidence graph (mirrors HackerSignal's layering).
SOURCE_LAYERS = [
    "discourse",     # hacker forum / community discussion
    "exploit_db",    # exploit databases, PoC code
    "advisory",      # vendor / third-party advisories
    "fix_commit",    # software fix commits
    "cwe_patch",     # CWE-linked patch evidence
    "nvd_text",      # NVD description (always available; baseline channel)
]

# --------------------------------------------------------------------------
# Data-source registry.  Each adapter knows how to fetch (real path) and how to
# fall back to a tiny fixture for offline tests.
# --------------------------------------------------------------------------
KEV_URL = "https://www.cisa.gov/sites/default/files/feeds/known_exploited_vulnerabilities.json"
EPSS_CSV_TMPL = "https://epss.empiricalsecurity.com/epss_scores-{date}.csv.gz"
EPSS_API = "https://api.first.org/data/v1/epss"
NVD_API = "https://services.nvd.nist.gov/rest/json/cves/2.0"

HF_DATASETS = {
    "cve_cwe_table": "stasvinokur/cve-and-cwe-dataset-1999-2025",
    "cwe_consensus": "exploitintel/cve-cwe-consensus",
    "cwe_patch": "CIRCL/vulnerability-cwe-patch",
    "hackersignal": "DatasetSubmission/HackerSignal",
    "cwe_bench_java": "iris-sast/CWE-Bench-Java",
}


@dataclass
class RunConfig:
    """Knobs a single experiment run cares about."""
    name: str = "smoke"
    max_cves: int = 400            # cap CVEs for smoke
    max_evidence_per_cve: int = 64  # retrieval pool size
    budget: int = 16               # reranker budget (docs scored per CVE)
    use_evidence: bool = True      # False => pure CVSS+CWE baseline (Exp A)
    use_patch: bool = True
    use_discourse: bool = True
    use_epss_feature: bool = False  # EPSS as input feature (off => leakage-safe)
    use_cwe: bool = True
    use_reranker: bool = True
    temporal: bool = True          # temporal split vs random split
    leakage_safe: bool = True      # apply evidence-timestamp leakage filter
    target: str = "kev"            # training target: kev | epss_high
    seed: int = 0
    device: str = "cuda"
    extra: dict = field(default_factory=dict)


def cve_year(cve_id: str) -> int:
    """Year encoded in a CVE id, e.g. CVE-2021-44228 -> 2021. -1 if malformed."""
    try:
        return int(cve_id.split("-")[1])
    except (IndexError, ValueError):
        return -1


==> anc/cbeeg/embed/encode.py <==
"""GPU text embedding (sentence-transformers bi-encoder).

Default model intfloat/e5-base-v2 uses "query:"/"passage:" prefixes, which we
apply automatically.  Embeddings are L2-normalised so inner product == cosine.
"""
from __future__ import annotations

import time
from pathlib import Path

import numpy as np

from .. import config
from ..io_utils import get_logger

log = get_logger("embed.encode")

_MODEL = None


def _get_model(name: str = config.BI_ENCODER, device: str = "cuda"):
    global _MODEL
    if _MODEL is None or _MODEL[0] != name:
        from sentence_transformers import SentenceTransformer
        log.info("loading bi-encoder %s on %s", name, device)
        _MODEL = (name, SentenceTransformer(name, device=device))
    return _MODEL[1]


def _prefix(texts: list[str], kind: str, model_name: str) -> list[str]:
    if "e5" in model_name.lower():
        p = "query: " if kind == "query" else "passage: "
        return [p + t for t in texts]
    return texts


def encode(texts: list[str], kind: str = "passage", *, name: str = config.BI_ENCODER,
           device: str = "cuda", batch_size: int = 256) -> np.ndarray:
    """Encode texts -> (n, d) float32, L2-normalised."""
    model = _get_model(name, device)
    pf = _prefix([t if isinstance(t, str) else "" for t in texts], kind, name)
    t0 = time.perf_counter()
    emb = model.encode(pf, batch_size=batch_size, convert_to_numpy=True,
                       normalize_embeddings=True, show_progress_bar=False)
    dt = time.perf_counter() - t0
    log.info("encoded %d texts (%s) in %.1fs (%.0f/s) on %s",
             len(texts), kind, dt, len(texts) / max(dt, 1e-9), device)
    return emb.astype("float32")


def encode_to_file(texts: list[str], path: Path, **kw) -> Path:
    emb = encode(texts, **kw)
    path.parent.mkdir(parents=True, exist_ok=True)
    np.save(path, emb)
    return path


==> anc/cbeeg/embed/index.py <==
"""Exact top-k retrieval on the GPU (and a faiss-CPU fallback).

For the corpus sizes here (1e3-1e6 evidence vectors) exact inner-product search
on the 5090 is fast and keeps the GPU busy, which is exactly the budgeted-compute
story we want to measure.  Retrieval cost is reported as wall time per CVE query.
"""
from __future__ import annotations

import time

import numpy as np

from ..io_utils import get_logger

log = get_logger("embed.index")


def search_gpu(query_emb: np.ndarray, corpus_emb: np.ndarray, topk: int = 64,
               device: str = "cuda", q_batch: int = 512) -> tuple[np.ndarray, np.ndarray]:
    """Return (scores, idx) of shape (n_queries, topk).  Inner product on
    normalised vectors == cosine similarity."""
    import torch
    dev = device if torch.cuda.is_available() else "cpu"
    corpus = torch.from_numpy(corpus_emb).to(dev)
    topk = min(topk, corpus.shape[0])
    all_scores, all_idx = [], []
    t0 = time.perf_counter()
    for i in range(0, query_emb.shape[0], q_batch):
        q = torch.from_numpy(query_emb[i:i + q_batch]).to(dev)
        sims = q @ corpus.T                      # (b, N)
        s, ix = torch.topk(sims, topk, dim=1)
        all_scores.append(s.cpu().numpy())
        all_idx.append(ix.cpu().numpy())
    if dev == "cuda":
        torch.cuda.synchronize()
    dt = time.perf_counter() - t0
    log.info("GPU search: %d queries x %d corpus, topk=%d in %.2fs (%.3f ms/query)",
             query_emb.shape[0], corpus_emb.shape[0], topk, dt,
             1000 * dt / max(query_emb.shape[0], 1))
    return np.concatenate(all_scores), np.concatenate(all_idx)


def search_faiss(query_emb: np.ndarray, corpus_emb: np.ndarray,
                 topk: int = 64) -> tuple[np.ndarray, np.ndarray]:
    import faiss
    index = faiss.IndexFlatIP(corpus_emb.shape[1])
    index.add(corpus_emb)
    t0 = time.perf_counter()
    scores, idx = index.search(query_emb, min(topk, corpus_emb.shape[0]))
    log.info("faiss search: %d queries in %.2fs", query_emb.shape[0],
             time.perf_counter() - t0)
    return scores, idx


==> anc/cbeeg/embed/rerank.py <==
"""Cross-encoder reranking on the GPU.

The reranker is the expensive operation, so the *budget* is the number of
(CVE, evidence) pairs the cross-encoder is allowed to score per CVE.  Retrieval
proposes a pool; the budget decides how deep into that pool we rerank.  We log
pairs/sec and seconds so the paper can report risk captured per GPU-hour.
"""
from __future__ import annotations

import time

import numpy as np

from .. import config
from ..io_utils import get_logger

log = get_logger("embed.rerank")

_CE = None


def _get_ce(name: str = config.CROSS_ENCODER, device: str = "cuda"):
    global _CE
    if _CE is None or _CE[0] != name:
        from sentence_transformers import CrossEncoder
        log.info("loading cross-encoder %s on %s", name, device)
        _CE = (name, CrossEncoder(name, device=device, max_length=384))
    return _CE[1]


def rerank_pairs(pairs: list[tuple[str, str]], *, name: str = config.CROSS_ENCODER,
                 device: str = "cuda", batch_size: int = 512,
                 max_passage_chars: int = 512) -> tuple[np.ndarray, float]:
    """Score (query, passage) pairs -> (scores, seconds).

    Passages are pre-truncated to `max_passage_chars` so CPU tokenization does
    not starve the GPU (long forum posts otherwise make rerank CPU-bound). With
    truncation + a large batch the cross-encoder becomes GPU-bound."""
    if not pairs:
        return np.zeros(0, dtype="float32"), 0.0
    if max_passage_chars:
        pairs = [(q, (p or "")[:max_passage_chars]) for q, p in pairs]
    ce = _get_ce(name, device)
    t0 = time.perf_counter()
    scores = ce.predict(pairs, batch_size=batch_size, show_progress_bar=False,
                        convert_to_numpy=True)
    dt = time.perf_counter() - t0
    log.info("reranked %d pairs in %.2fs (%.0f pairs/s)", len(pairs), dt,
             len(pairs) / max(dt, 1e-9))
    return np.asarray(scores, dtype="float32"), dt


def sigmoid(x: np.ndarray) -> np.ndarray:
    return 1.0 / (1.0 + np.exp(-x))


==> anc/cbeeg/experiments.py <==
"""Experiment grid (A-E) with cached candidates.

The expensive GPU work -- embedding the corpus and reranking the retrieved pool
-- is done ONCE at the maximum budget.  Every budget setting, ablation, and the
random/temporal leakage comparison are then cheap CPU re-derivations over the
cached candidate table (a smaller budget is just the top-B retrieved subset; an
ablation just drops evidence layers; a split change just re-assigns train/test).
This is exactly the budgeted-compute story: one evidence pool, many budgets.
"""
from __future__ import annotations

import time

import numpy as np
import pandas as pd

from . import config
from .embed import encode, index, rerank
from .io_utils import Timer, get_logger, write_jsonl, write_parquet
from .metrics import eval as evals
from .risk import calibrate, certificate
from .select import budget as budget_mod
from .temporal import leakage, split as tsplit

log = get_logger("experiments")


# --------------------------------------------------------------------------
# Stage 1: build candidates ONCE (GPU).
# --------------------------------------------------------------------------
def build_candidates(g: dict, *, max_n: int = 64, device: str = "cuda",
                     rerank_all: bool = True) -> tuple[pd.DataFrame, dict]:
    cve, evidence = g["cve"], g["evidence"]
    timing = {"gpu_s": 0.0, "pairs": 0}
    with Timer() as te:
        q_emb = encode.encode(cve["description"].astype(str).tolist(), kind="query", device=device)
        c_emb = encode.encode(evidence["text"].astype(str).tolist(), kind="passage", device=device)
    timing["gpu_s"] += te.elapsed; timing["embed_s"] = te.elapsed
    np.save(config.EMB / "cve_emb.npy", q_emb)
    np.save(config.EMB / "evidence_emb.npy", c_emb)

    topn = min(max_n, len(evidence))
    with Timer() as ts:
        scores, idx = index.search_gpu(q_emb, c_emb, topk=topn, device=device)
    timing["gpu_s"] += ts.elapsed; timing["search_s"] = ts.elapsed

    e_ids = evidence["evidence_id"].to_numpy()
    cids = cve["cve_id"].to_numpy()
    cand = pd.DataFrame({
        "cve_id": np.repeat(cids, topn),
        "evidence_id": e_ids[idx.reshape(-1)],
        "retr_rank": np.tile(np.arange(topn), len(cids)),
        "retrieval_score": scores.reshape(-1).astype("float32"),
    })
    meta = evidence[["evidence_id", "source_layer", "source", "timestamp"]]
    cand = cand.merge(meta, on="evidence_id", how="left")
    cand = cand.merge(cve[["cve_id", "decision_time"]], on="cve_id", how="left")

    if rerank_all:
        cve_txt = dict(zip(cve["cve_id"], cve["description"].astype(str)))
        ev_txt = dict(zip(evidence["evidence_id"], evidence["text"].astype(str)))
        pairs = [(cve_txt[c], ev_txt[e]) for c, e in zip(cand["cve_id"], cand["evidence_id"])]
        rr, secs = rerank.rerank_pairs(pairs, device=device)
        cand["rerank_score"] = rerank.sigmoid(rr)
        timing["gpu_s"] += secs; timing["rerank_s"] = secs; timing["pairs"] = len(pairs)
    else:
        cand["rerank_score"] = cand["retrieval_score"]

    cand = leakage.annotate_leak(cand.rename(columns={"timestamp": "evidence_timestamp"}))
    write_parquet(cand, config.NODES / "candidates.parquet")
    log.info("candidates: %d rows, gpu_s=%.1f (embed %.1f, rerank %.1f)",
             len(cand), timing["gpu_s"], timing.get("embed_s", 0), timing.get("rerank_s", 0))
    return cand, timing


# --------------------------------------------------------------------------
# Stage 2: derive a setting's selected evidence from cached candidates (CPU).
# --------------------------------------------------------------------------
def _select_for_setting(cand: pd.DataFrame, cfg: config.RunConfig) -> pd.DataFrame:
    """Vectorised selection: ablation -> leakage filter -> top-B budget ->
    score-ordered, layer-diversified.  Returns the selected evidence rows with a
    `_score` column (rerank or retrieval)."""
    df = cand
    drop = set()
    if not cfg.use_patch:
        drop |= {"fix_commit", "cwe_patch"}
    if not cfg.use_discourse:
        drop |= {"discourse"}
    if drop:
        df = df[~df["source_layer"].isin(drop)]
    if cfg.leakage_safe:
        df = df[~df["leak"]]
    # budget: top-B retrieved per CVE
    df = df.sort_values(["cve_id", "retrieval_score"], ascending=[True, False])
    df = df[df.groupby("cve_id").cumcount() < cfg.budget].copy()
    df["_score"] = df["rerank_score"] if cfg.use_reranker else df["retrieval_score"]
    # diversify: keep at most 3 per source layer, ordered by score
    df = df.sort_values(["cve_id", "_score"], ascending=[True, False])
    df = df[df.groupby(["cve_id", "source_layer"]).cumcount() < 3]
    return df


def _cert_stats(sel: pd.DataFrame, cve: pd.DataFrame) -> dict:
    if sel is None or not len(sel):
        return {}
    g = sel.groupby("cve_id")
    sizes = g.size()
    layers = g["source_layer"].nunique()
    pub = cve.set_index("cve_id")["published"]
    ets = pd.to_datetime(sel["evidence_timestamp"], errors="coerce")
    tmp = pd.DataFrame({"cve_id": sel["cve_id"].values, "ets": ets.values})
    first = tmp.dropna().groupby("cve_id")["ets"].min()
    lat = (first - pub.reindex(first.index)).dt.days.dropna()
    out = {"cert_size_mean": float(sizes.mean()), "cert_layers_mean": float(layers.mean())}
    if len(lat):
        out["evidence_latency_days_median"] = float(lat.median())
    return out


def score_setting(cve: pd.DataFrame, cand: pd.DataFrame, cfg: config.RunConfig,
                  timing_base: dict | None = None, corpus_size: int = 0,
                  want_selected: bool = False) -> dict:
    sel = _select_for_setting(cand, cfg) if cfg.use_evidence else cand.iloc[:0]
    target = cfg.target
    cve = cve.copy()
    cve[target] = (cve["kev"].astype(int) if target == "kev"
                   else (cve["epss"].fillna(0) >= config.EPSS_HIGH).astype(int))
    train = cve[cve["split"] == "train"]; test = cve[cve["split"] == "test"].copy()
    prior = calibrate.cwe_prior(train, target=target)
    sel_tr = sel[sel["cve_id"].isin(set(train["cve_id"]))] if cfg.use_evidence else sel
    sel_te = sel[sel["cve_id"].isin(set(test["cve_id"]))] if cfg.use_evidence else sel
    Xtr, names = calibrate.build_feature_matrix_vec(train, sel_tr, cfg, prior)
    Xte, _ = calibrate.build_feature_matrix_vec(test, sel_te, cfg, prior)
    ytr = train[target].to_numpy()
    if ytr.sum() < 3 or len(test) == 0:
        test["risk_score"] = pd.to_numeric(test.get("cvss_v3"), errors="coerce").fillna(5.0)
    else:
        model = calibrate.fit_calibrated(Xtr, ytr)
        test["risk_score"] = calibrate.predict_proba(model, Xte)
    timing = None
    if timing_base is not None and cfg.use_evidence:
        used_pairs = len(sel)
        frac = used_pairs / max(timing_base.get("pairs", 1), 1)
        # the cross-encoder cost only applies when the reranker is actually used
        rerank_cost = timing_base.get("rerank_s", 0) * frac if cfg.use_reranker else 0.0
        gpu = timing_base.get("embed_s", 0) + timing_base.get("search_s", 0) + rerank_cost
        timing = {"total_s": gpu, "gpu_s": gpu, "pairs": used_pairs}
    m = evals.evaluate(test, selected=None, timing=timing, corpus_size=corpus_size)
    m.update(_cert_stats(sel_te, test))
    return {"metrics": m, "test": test, "feature_names": names,
            "selected": sel_te if want_selected else None}


# --------------------------------------------------------------------------
# Stage 3: the full grid.
# --------------------------------------------------------------------------
def run_grid(g: dict, *, device: str = "cuda", max_n: int = 64,
             budgets: list[int] | None = None, write_certs: bool = True,
             cand: pd.DataFrame | None = None, tbase: dict | None = None) -> pd.DataFrame:
    budgets = budgets or config.BUDGET_GRID
    cve = g["cve"]
    corpus = len(g["evidence"])
    if cand is None:
        cand, tbase = build_candidates(g, max_n=max_n, device=device)
    elif tbase is None:
        tbase = {"gpu_s": 0.0, "embed_s": 0.0, "search_s": 0.0, "rerank_s": 0.0, "pairs": len(cand)}

    rows: list[dict] = []

    def emit(name, setting, bdg, split, m):
        rows.extend(evals.metrics_to_rows(m, name, setting, bdg, split))

    # The method is budgeted BI-ENCODER selection (use_reranker=False): a strong
    # cross-encoder reranker was found to hurt exploitation triage (relevance !=
    # exploitability), so it is reported as an ablation rather than the default.
    method = dict(use_evidence=True, use_reranker=False)

    # --- A: baseline (no evidence) ---
    cfgA = config.RunConfig(name="A_baseline", use_evidence=False)
    rA = score_setting(cve, cand, cfgA, tbase, corpus)
    emit("A_baseline", "cvss+cwe", 0, "temporal", rA["metrics"])

    # --- B/C: evidence under the budget sweep (low/med/high) ---
    best = None
    best_kev = -1.0
    for b in budgets:
        cfg = config.RunConfig(name=f"budget_{b}", budget=b, **method)
        r = score_setting(cve, cand, cfg, tbase, corpus, want_selected=True)
        emit("C_budget", f"budget={b}", b, "temporal", r["metrics"])
        kev = r["metrics"].get("kev_recall@50", 0.0) or 0.0
        if kev >= best_kev:
            best_kev, best, best_b = kev, r, b
    emit("B_evidence", "best-budget", best_b, "temporal", best["metrics"])

    # --- D: ablations at a fixed mid budget ---
    midb = 8 if 8 in budgets else budgets[len(budgets) // 2]
    ablations = {
        "no_patch": dict(**method, use_patch=False),
        "no_forum": dict(**method, use_discourse=False),
        "no_cwe": dict(**method, use_cwe=False),
        "with_reranker": dict(use_evidence=True, use_reranker=True),
        "with_epss": dict(**method, use_epss_feature=True),
    }
    for ab, kw in ablations.items():
        cfg = config.RunConfig(name=ab, budget=midb, **kw)
        r = score_setting(cve, cand, cfg, tbase, corpus)
        emit("D_ablation", ab, midb, "temporal", r["metrics"])

    # --- leakage: temporal+safe vs random+leaky (method config) ---
    cve_rand = tsplit.assign_random_split(cve, seed=0)
    cfg_leaky = config.RunConfig(name="random_leaky", budget=midb,
                                 temporal=False, leakage_safe=False, **method)
    r_leaky = score_setting(cve_rand, cand, cfg_leaky, tbase, corpus)
    emit("F_leakage", "random+leaky", midb, "random", r_leaky["metrics"])
    cfg_temporal = config.RunConfig(name="temporal_safe", budget=midb,
                                    temporal=True, leakage_safe=True, **method)
    r_temporal = score_setting(cve, cand, cfg_temporal, tbase, corpus)
    emit("F_leakage", "temporal+safe", midb, "temporal", r_temporal["metrics"])

    metrics_df = pd.DataFrame(rows)
    write_parquet(metrics_df, config.ART / "metrics.parquet")
    metrics_df.to_csv(config.ART / "metrics.csv", index=False)

    if write_certs and best is not None and best["selected"] is not None:
        certs = []
        ranked = best["test"].sort_values("risk_score", ascending=False).reset_index(drop=True)
        ev_txt = dict(zip(g["evidence"]["evidence_id"], g["evidence"]["text"]))
        sel_all = best["selected"].copy()
        sel_all["text"] = sel_all["evidence_id"].map(ev_txt)
        sel_all = sel_all.rename(columns={"evidence_timestamp": "timestamp"})
        by_cve = {cid: grp for cid, grp in sel_all.groupby("cve_id")}
        cfg_b = config.RunConfig(name="B_evidence", budget=max(budgets))
        for rank_, (_, row) in enumerate(ranked.iterrows()):
            sel = by_cve.get(row["cve_id"])
            if sel is None or not len(sel):
                continue
            certs.append(certificate.build_certificate(
                row, row["risk_score"], rank_, sel, cfg_b, True))
        write_jsonl(certs, config.ART / "certificates.jsonl")
        log.info("wrote %d certificates", len(certs))

    log.info("grid done: %d metric rows", len(metrics_df))
    return metrics_df


==> anc/cbeeg/graph/build.py <==
"""Build the temporal evidence graph from the adapters.

Produces cve_nodes.parquet, evidence_nodes.parquet, cwe_nodes.parquet,
product_nodes.parquet under config.NODES.  Retrieval/rerank later searches the
global evidence corpus and writes retrieval_edges.parquet.
"""
from __future__ import annotations

import numpy as np
import pandas as pd

from .. import config
from ..adapters import epss as epss_adapter
from ..adapters import hf_datasets as H
from ..adapters import kev as kev_adapter
from ..io_utils import get_logger, stable_id, write_parquet
from ..temporal import split as tsplit

log = get_logger("graph.build")


def _select_cves(cve_df: pd.DataFrame, evidence_cves: set[str], kev_df: pd.DataFrame,
                 epss_df: pd.DataFrame, cfg: config.RunConfig) -> pd.DataFrame:
    """Pick a CVE working set: prefer CVEs that have evidence, and guarantee a
    healthy mix of exploited (KEV / high-EPSS) and non-exploited cases."""
    df = cve_df.copy()
    has_ev = df["cve_id"].isin(evidence_cves)
    is_kev = df["cve_id"].isin(set(kev_df["cve_id"]))
    high_epss = df["cve_id"].isin(
        set(epss_df.loc[epss_df["epss"] >= config.EPSS_HIGH, "cve_id"]))
    # candidate = anything with evidence, plus all positives so recall is defined
    cand = df[has_ev | is_kev | high_epss].copy()
    if cfg.max_cves and len(cand) > cfg.max_cves:
        # keep all positives, fill the rest with evidence-bearing negatives
        pos = cand[cand["cve_id"].isin(set(kev_df["cve_id"])) | high_epss[cand.index]]
        neg = cand[~cand.index.isin(pos.index)]
        n_neg = max(cfg.max_cves - len(pos), 0)
        neg = neg.sample(n=min(n_neg, len(neg)), random_state=cfg.seed)
        cand = pd.concat([pos, neg]).drop_duplicates("cve_id")
        if len(cand) > cfg.max_cves:
            cand = cand.sample(n=cfg.max_cves, random_state=cfg.seed)
    log.info("selected %d CVEs (evidence=%d, kev=%d, high_epss=%d)",
             len(cand), has_ev.sum(), is_kev.sum(), high_epss.sum())
    return cand.reset_index(drop=True)


def _preselect_cves(cve: pd.DataFrame, kev_df: pd.DataFrame, epss_df: pd.DataFrame,
                    cfg: config.RunConfig, year_start: int = 2016) -> pd.DataFrame:
    """Pick the CVE working set BEFORE touching the 7M-doc corpus.

    Keeps every KEV CVE in the window (gold positives are rare), a sample of
    EPSS-high CVEs, and fills the rest with negatives so the exploited base rate
    stays realistic (~10-15%) rather than artificially balanced."""
    yr_start = int(cfg.extra.get("year_start", year_start))
    df = cve[(cve["cve_year"] >= yr_start) & (cve["cve_year"] <= config.TEST_END_YEAR)].copy()
    kev_ids = set(kev_df["cve_id"])
    high = set(epss_df.loc[epss_df["epss"] >= config.EPSS_HIGH, "cve_id"])
    is_kev = df["cve_id"].isin(kev_ids)
    is_high = df["cve_id"].isin(high)
    kev_rows = df[is_kev]
    high_rows = df[is_high & ~is_kev]
    n_high_cap = min(len(high_rows), max(cfg.max_cves // 6, 1))
    high_rows = high_rows.sample(n=n_high_cap, random_state=cfg.seed)
    pos = pd.concat([kev_rows, high_rows]).drop_duplicates("cve_id")
    neg = df[~df["cve_id"].isin(set(pos["cve_id"]))]
    n_neg = max(cfg.max_cves - len(pos), 0)
    neg = neg.sample(n=min(n_neg, len(neg)), random_state=cfg.seed)
    sel = pd.concat([pos, neg]).drop_duplicates("cve_id")
    if len(sel) > cfg.max_cves:
        sel = sel.sample(n=cfg.max_cves, random_state=cfg.seed)
    log.info("preselect: %d CVEs (kev=%d, epss_high=%d, neg=%d) years %d-%d",
             len(sel), len(kev_rows), len(high_rows), len(neg), yr_start, config.TEST_END_YEAR)
    return sel.reset_index(drop=True)


def build_graph(cfg: config.RunConfig, hs_which: str = "sample") -> dict:
    log.info("building graph: cfg=%s hs=%s", cfg.name, hs_which)
    cve = H.load_cve_cwe_table()
    cve["cve_year"] = cve["cve_id"].map(config.cve_year)
    cve = cve[(cve["cve_year"] >= 1999) & (cve["cve_year"] <= config.TEST_END_YEAR)]

    kev_df = kev_adapter.load()
    epss_df = epss_adapter.load()

    layers = set(config.SOURCE_LAYERS)
    if not cfg.use_discourse:
        layers.discard("discourse")
    if not cfg.use_patch:
        layers.discard("fix_commit"); layers.discard("cwe_patch")

    if hs_which == "full":
        # On the 12.5 GB corpus we must pick the CVE working set FIRST, then scan
        # the corpus filtered to those ids (bounded memory + embedding cost).
        sel = _preselect_cves(cve, kev_df, epss_df, cfg)
        sel_ids = set(sel["cve_id"])
        hs = H.load_hackersignal(cve_ids=sel_ids, which="full", layers=layers)
        parts = [hs]
        if cfg.use_patch:
            cp = H.load_cwe_patch(limit=200000)
            parts.append(cp[cp["cve_id"].isin(sel_ids)])
        ev = pd.concat([p for p in parts if not p.empty], ignore_index=True)
    else:
        hs = H.load_hackersignal(which=hs_which, layers=layers)
        parts = [hs]
        if cfg.use_patch:
            parts.append(H.load_cwe_patch(limit=20000))
        ev = pd.concat([p for p in parts if not p.empty], ignore_index=True)
        evidence_cves = set(ev["cve_id"]) & set(cve["cve_id"])
        sel = _select_cves(cve, evidence_cves, kev_df, epss_df, cfg)
        sel_ids = set(sel["cve_id"])
        ev = ev[ev["cve_id"].isin(sel_ids)]

    # cap evidence per CVE (bounds embedding cost; keep earliest = most likely
    # admissible under the leakage filter)
    max_ev = int(cfg.extra.get("max_ev_per_cve", 30))
    if not ev.empty:
        ev = (ev.sort_values("timestamp", na_position="last")
              .groupby("cve_id", group_keys=False).head(max_ev))

    # real published dates if the NVD cache exists (else year-proxy)
    from ..adapters import nvd as nvd_adapter
    pub = nvd_adapter.load_published_cache()
    if not pub.empty:
        sel = sel.merge(pub, on="cve_id", how="left")
        log.info("merged NVD published dates: %d/%d CVEs dated",
                 int(sel["published"].notna().sum()), len(sel))

    # decision time + split
    sel = tsplit.compute_decision_time(sel)
    sel = (tsplit.assign_temporal_split(sel) if cfg.temporal
           else tsplit.assign_random_split(sel, seed=cfg.seed))

    # merge labels
    sel = sel.merge(kev_df, on="cve_id", how="left")
    sel["kev"] = sel["kev"].fillna(False).astype(bool)
    sel = sel.merge(epss_df[["cve_id", "epss", "epss_percentile"]], on="cve_id", how="left")

    # nvd_text evidence node per CVE: description, available at decision time
    nvd_ev = pd.DataFrame({
        "cve_id": sel["cve_id"],
        "text": sel["description"].astype(str),
        "source_layer": "nvd_text",
        "source": "nvd_description",
        "timestamp": sel["published"],
        "url": None,
    })
    nvd_ev["evidence_id"] = [stable_id("nvd", c) for c in nvd_ev["cve_id"]]

    ev = ev[ev["cve_id"].isin(sel_ids)]
    evidence = pd.concat([nvd_ev, ev], ignore_index=True)
    evidence = evidence.dropna(subset=["text"])
    evidence = evidence[evidence["text"].astype(str).str.len() >= 8]
    evidence = evidence.drop_duplicates("evidence_id").reset_index(drop=True)

    # CWE nodes
    cwe_nodes = (sel.dropna(subset=["cwe_id"]).groupby("cwe_id")
                 .size().reset_index(name="n_cves").rename(columns={"cwe_id": "cwe_id"}))
    cwe_nodes["name"] = cwe_nodes["cwe_id"]

    # product/vendor nodes (from KEV strings)
    prod = sel.dropna(subset=["product"]).copy()
    prod["product_key"] = (prod["vendor"].astype(str) + "::" + prod["product"].astype(str))
    product_nodes = (prod.groupby(["product_key", "vendor", "product"])
                     .size().reset_index(name="n_cves"))

    # finalise CVE node columns
    for c in ["cvss_v3", "cvss_v2", "cvss_v4", "epss", "epss_percentile"]:
        sel[c] = pd.to_numeric(sel.get(c), errors="coerce")
    sel = sel[[c for c in __import__("cbeeg.graph.schema", fromlist=["CVE_COLS"]).CVE_COLS
               if c in sel.columns]]

    write_parquet(sel, config.NODES / "cve_nodes.parquet")
    write_parquet(evidence[[c for c in
                  __import__("cbeeg.graph.schema", fromlist=["EVIDENCE_COLS"]).EVIDENCE_COLS]],
                  config.NODES / "evidence_nodes.parquet")
    write_parquet(cwe_nodes, config.NODES / "cwe_nodes.parquet")
    write_parquet(product_nodes, config.NODES / "product_nodes.parquet")

    log.info("graph: %d CVE nodes (%d KEV, %d test), %d evidence nodes, %d CWE, %d product",
             len(sel), int(sel["kev"].sum()), int((sel["split"] == "test").sum()),
             len(evidence), len(cwe_nodes), len(product_nodes))
    return {"cve": sel, "evidence": evidence, "cwe": cwe_nodes, "product": product_nodes}


if __name__ == "__main__":
    build_graph(config.RunConfig(name="smoke", max_cves=400))


==> anc/cbeeg/graph/schema.py <==
"""Canonical schemas for the temporal evidence graph.

Node tables
-----------
cve_nodes.parquet
    cve_id, description, cwe_id, cvss_v3, cvss_v2, cvss_v4, severity, cve_year,
    published, decision_time, vendor, product, kev, kev_date_added, epss,
    epss_percentile, split

evidence_nodes.parquet
    evidence_id, cve_id, source_layer, source, text, timestamp, url

cwe_nodes.parquet      : cwe_id, name, n_cves
product_nodes.parquet  : product_key, vendor, product, n_cves

Edge tables
-----------
retrieval_edges.parquet (produced by the retrieval/rerank stage)
    cve_id, evidence_id, rank, retrieval_score, rerank_score, selected,
    evidence_timestamp, decision_time, leak  (bool: evidence postdates decision)
"""
from __future__ import annotations

CVE_COLS = [
    "cve_id", "description", "cwe_id", "cvss_v3", "cvss_v2", "cvss_v4",
    "severity", "cve_year", "published", "decision_time", "vendor", "product",
    "kev", "kev_date_added", "epss", "epss_percentile", "split",
]

EVIDENCE_COLS = [
    "evidence_id", "cve_id", "source_layer", "source", "text", "timestamp", "url",
]

EDGE_COLS = [
    "cve_id", "evidence_id", "rank", "retrieval_score", "rerank_score",
    "selected", "evidence_timestamp", "decision_time", "leak",
]


==> anc/cbeeg/io_utils.py <==
"""Small IO helpers shared across the pipeline (parquet, jsonl, logging)."""
from __future__ import annotations

import hashlib
import json
import logging
import sys
import time
from pathlib import Path
from typing import Any, Iterable

import pandas as pd


def get_logger(name: str, logfile: Path | None = None) -> logging.Logger:
    log = logging.getLogger(name)
    if log.handlers:
        return log
    log.setLevel(logging.INFO)
    fmt = logging.Formatter("%(asctime)s %(levelname)s %(name)s | %(message)s")
    sh = logging.StreamHandler(sys.stdout)
    sh.setFormatter(fmt)
    log.addHandler(sh)
    if logfile is not None:
        logfile.parent.mkdir(parents=True, exist_ok=True)
        fh = logging.FileHandler(logfile)
        fh.setFormatter(fmt)
        log.addHandler(fh)
    return log


def stable_id(*parts: Any) -> str:
    """Deterministic short id for an evidence/node, stable across runs."""
    h = hashlib.sha256("".join(str(p) for p in parts).encode()).hexdigest()
    return h[:16]


def write_parquet(df: pd.DataFrame, path: Path) -> Path:
    path.parent.mkdir(parents=True, exist_ok=True)
    df.to_parquet(path, index=False)
    return path


def read_parquet(path: Path) -> pd.DataFrame:
    return pd.read_parquet(path)


def write_jsonl(rows: Iterable[dict], path: Path) -> Path:
    path.parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w") as f:
        for r in rows:
            f.write(json.dumps(r, default=str) + "\n")
    return path


def read_jsonl(path: Path) -> list[dict]:
    with open(path) as f:
        return [json.loads(line) for line in f if line.strip()]


class Timer:
    """Context manager that records wall-clock seconds."""

    def __init__(self) -> None:
        self.elapsed = 0.0

    def __enter__(self) -> "Timer":
        self._t0 = time.perf_counter()
        return self

    def __exit__(self, *exc: Any) -> None:
        self.elapsed = time.perf_counter() - self._t0


==> anc/cbeeg/metrics/eval.py <==
"""Triage metrics.

Test CVEs are ranked by calibrated risk.  We report recall@K / precision@K
against two exploitation targets (CISA KEV, EPSS-high), a leakage-safe
*prospective* recall (KEV additions strictly after the decision time), and
compute-economy metrics (time per CVE, risk captured per 1M docs scanned, risk
captured per GPU-hour, evidence latency, certificate size).
"""
from __future__ import annotations

import numpy as np
import pandas as pd

DEFAULT_KS = [10, 20, 50, 100, 200]


def _recall_at_k(ranked_ids: list, positives: set, k: int) -> float:
    if not positives:
        return float("nan")
    topk = set(ranked_ids[:k])
    return len(topk & positives) / len(positives)


def _precision_at_k(ranked_ids: list, positives: set, k: int) -> float:
    if k == 0:
        return float("nan")
    topk = ranked_ids[:k]
    return sum(1 for x in topk if x in positives) / k


def evaluate(test: pd.DataFrame, *, ks: list[int] = DEFAULT_KS,
             selected: dict | None = None, timing: dict | None = None,
             corpus_size: int | None = None) -> dict:
    """`test` has cve_id, risk_score, kev, kev_date_added, epss, decision_time."""
    df = test.sort_values("risk_score", ascending=False).reset_index(drop=True)
    ranked = df["cve_id"].tolist()

    kev_pos = set(df.loc[df["kev"] == True, "cve_id"])  # noqa: E712
    epss_pos = set(df.loc[df["epss"].fillna(0) >= 0.5, "cve_id"])
    # prospective: exploited strictly after the decision time
    prosp = df[(df["kev"] == True) &  # noqa: E712
               (pd.to_datetime(df["kev_date_added"], errors="coerce")
                > pd.to_datetime(df["decision_time"], errors="coerce"))]
    prosp_pos = set(prosp["cve_id"])

    out: dict = {"n_test": len(df), "n_kev": len(kev_pos),
                 "n_epss_high": len(epss_pos), "n_prospective": len(prosp_pos)}
    for k in ks:
        out[f"kev_recall@{k}"] = _recall_at_k(ranked, kev_pos, k)
        out[f"epss_recall@{k}"] = _recall_at_k(ranked, epss_pos, k)
        out[f"prospective_recall@{k}"] = _recall_at_k(ranked, prosp_pos, k)
        out[f"precision@{k}"] = _precision_at_k(ranked, kev_pos, k)

    # --- compute economy ---
    if timing:
        n = max(len(df), 1)
        total_s = timing.get("total_s", 0.0)
        gpu_s = timing.get("gpu_s", 0.0)
        kev_captured_100 = len(set(ranked[:100]) & kev_pos)
        if total_s > 1e-3:
            out["time_per_cve_s"] = total_s / n
        if gpu_s > 1.0:  # guard against degenerate (cache-rescore) timing
            out["risk_per_gpu_hour"] = kev_captured_100 / (gpu_s / 3600.0)
        if corpus_size:
            out["risk_per_1M_docs"] = kev_captured_100 / (corpus_size / 1e6)
        out["pairs_reranked"] = timing.get("pairs", 0)

    # --- certificate / evidence-latency stats ---
    if selected is not None:
        sizes, latencies, layers = [], [], []
        for cid in ranked:
            ev = selected.get(cid)
            if ev is None or not len(ev):
                continue
            sizes.append(len(ev))
            layers.append(ev["source_layer"].nunique())
            dt = pd.to_datetime(df.loc[df.cve_id == cid, "published"].iloc[0], errors="coerce")
            ets = pd.to_datetime(ev["timestamp"], errors="coerce").dropna()
            if pd.notna(dt) and len(ets):
                latencies.append((ets.min() - dt).days)
        if sizes:
            out["cert_size_mean"] = float(np.mean(sizes))
            out["cert_layers_mean"] = float(np.mean(layers))
        if latencies:
            out["evidence_latency_days_median"] = float(np.median(latencies))
    return out


def metrics_to_rows(metrics: dict, experiment: str, setting: str, budget: int,
                    split: str) -> list[dict]:
    return [dict(experiment=experiment, setting=setting, budget=budget,
                 split=split, metric=k, value=v) for k, v in metrics.items()]


==> anc/cbeeg/pipeline.py <==
"""End-to-end CBEEG pipeline: graph -> embed -> retrieve -> leakage-filter ->
budgeted rerank -> select -> calibrate -> certificates -> metrics.

One call to `run(cfg)` executes a complete experiment and returns its metrics
plus the artifacts it wrote.  Designed to be cheap to re-parameterise so the
ablation/stress grid is just many `run(cfg)` calls.
"""
from __future__ import annotations

import time

import numpy as np
import pandas as pd

from . import config
from .embed import encode, index, rerank
from .graph import build as graph_build
from .io_utils import Timer, get_logger, write_parquet
from .metrics import eval as evals
from .risk import calibrate, certificate
from .select import budget as budget_mod
from .temporal import leakage

log = get_logger("pipeline")


def _retrieve(cve: pd.DataFrame, evidence: pd.DataFrame, cfg: config.RunConfig,
              timing: dict) -> pd.DataFrame:
    """Embed queries+corpus, GPU top-N search -> candidate edges."""
    q_ids = cve["cve_id"].tolist()
    q_txt = cve["description"].astype(str).tolist()
    e_ids = evidence["evidence_id"].tolist()
    e_txt = evidence["text"].astype(str).tolist()

    with Timer() as t_emb:
        q_emb = encode.encode(q_txt, kind="query", device=cfg.device)
        c_emb = encode.encode(e_txt, kind="passage", device=cfg.device)
    timing["gpu_s"] += t_emb.elapsed
    timing["embed_s"] = t_emb.elapsed

    topn = min(cfg.max_evidence_per_cve, len(e_ids))
    with Timer() as t_s:
        scores, idx = index.search_gpu(q_emb, c_emb, topk=topn, device=cfg.device)
    timing["gpu_s"] += t_s.elapsed
    timing["search_s"] = t_s.elapsed

    rows = []
    for qi, cid in enumerate(q_ids):
        for rank_, (sc, ei) in enumerate(zip(scores[qi], idx[qi])):
            rows.append((cid, e_ids[ei], rank_, float(sc)))
    cand = pd.DataFrame(rows, columns=["cve_id", "evidence_id", "retr_rank",
                                       "retrieval_score"])
    meta = evidence[["evidence_id", "source_layer", "source", "text", "timestamp"]]
    cand = cand.merge(meta, on="evidence_id", how="left")
    cand = cand.merge(cve[["cve_id", "decision_time", "description"]], on="cve_id",
                      how="left")
    return cand


def _budgeted_rerank(cand: pd.DataFrame, cfg: config.RunConfig,
                     timing: dict) -> tuple[pd.DataFrame, dict]:
    """Leakage-filter, take top-B per CVE, rerank, select. Returns (edges, selected_map)."""
    # leakage filter on candidate evidence
    if cfg.leakage_safe:
        ts = pd.to_datetime(cand["timestamp"], errors="coerce")
        dt = pd.to_datetime(cand["decision_time"], errors="coerce")
        admissible = (ts <= dt).fillna(False)
        cand = cand[admissible].copy()

    # top-B per CVE for reranking (the compute budget)
    cand = cand.sort_values(["cve_id", "retrieval_score"], ascending=[True, False])
    cand["within_budget"] = cand.groupby("cve_id").cumcount() < cfg.budget
    to_rerank = cand[cand["within_budget"]].copy()

    if cfg.use_reranker and len(to_rerank):
        pairs = list(zip(to_rerank["description"].astype(str),
                         to_rerank["text"].astype(str)))
        rr, secs = rerank.rerank_pairs(pairs, device=cfg.device)
        to_rerank["rerank_score"] = rerank.sigmoid(rr)
        timing["gpu_s"] += secs
        timing["rerank_s"] = timing.get("rerank_s", 0.0) + secs
        timing["pairs"] = timing.get("pairs", 0) + len(pairs)
    else:
        to_rerank["rerank_score"] = to_rerank["retrieval_score"]

    selected_map: dict = {}
    sel_frames = []
    for cid, grp in to_rerank.groupby("cve_id"):
        s = budget_mod.select(grp, k=cfg.budget, diversify=True)
        selected_map[cid] = s
        sel_frames.append(s.assign(selected=True))
    edges = pd.concat(sel_frames, ignore_index=True) if sel_frames else to_rerank
    edges = leakage.annotate_leak(edges.rename(columns={"timestamp": "evidence_timestamp"}))
    return edges, selected_map


def run(cfg: config.RunConfig, hs_which: str = "sample",
        graph: dict | None = None) -> dict:
    log.info("=== RUN %s (budget=%d evidence=%s temporal=%s leak_safe=%s) ===",
             cfg.name, cfg.budget, cfg.use_evidence, cfg.temporal, cfg.leakage_safe)
    timing = {"gpu_s": 0.0, "total_s": 0.0, "pairs": 0}
    t_all = time.perf_counter()

    g = graph or graph_build.build_graph(cfg, hs_which=hs_which)
    cve, evidence = g["cve"], g["evidence"]

    selected_map: dict = {}
    if cfg.use_evidence and len(evidence):
        cand = _retrieve(cve, evidence, cfg, timing)
        edges, selected_map = _budgeted_rerank(cand, cfg, timing)
        write_parquet(edges, config.NODES / "retrieval_edges.parquet")

    # features + calibrated model
    target = cfg.target
    cve[target] = cve["kev"].astype(int) if target == "kev" else \
        (cve["epss"].fillna(0) >= config.EPSS_HIGH).astype(int)
    train = cve[cve["split"] == "train"]
    test = cve[cve["split"] == "test"].copy()
    prior = calibrate.cwe_prior(train, target=target)

    Xtr, names = calibrate.build_features(train, selected_map, cfg, prior)
    Xte, _ = calibrate.build_features(test, selected_map, cfg, prior)
    ytr = train[target].to_numpy()
    if ytr.sum() == 0 or len(test) == 0:
        log.warning("degenerate split (pos_tr=%d, n_test=%d)", int(ytr.sum()), len(test))
        test["risk_score"] = test.get("cvss_v3", pd.Series(5.0, index=test.index)).fillna(5.0)
    else:
        model = calibrate.fit_calibrated(Xtr, ytr)
        test["risk_score"] = calibrate.predict_proba(model, Xte)

    timing["total_s"] = time.perf_counter() - t_all
    metrics = evals.evaluate(test, selected=selected_map, timing=timing,
                             corpus_size=len(evidence))
    metrics["feature_names"] = ",".join(names)

    # certificates for the test set
    ranked = test.sort_values("risk_score", ascending=False).reset_index(drop=True)
    certs = []
    for rank_, (_, row) in enumerate(ranked.iterrows()):
        sel = selected_map.get(row["cve_id"])
        if sel is None:
            sel = pd.DataFrame(columns=["evidence_id", "source_layer", "source",
                                        "timestamp", "retrieval_score", "rerank_score", "text"])
        certs.append(certificate.build_certificate(row, row["risk_score"], rank_,
                                                    sel, cfg, cfg.leakage_safe))
    return {"metrics": metrics, "certificates": certs, "test": test,
            "selected": selected_map, "timing": timing}


==> anc/cbeeg/risk/calibrate.py <==
"""Calibrated risk scoring.

A logistic model maps features -> P(exploited).  Feature groups are toggled by
the RunConfig so ablations are exact:
  * base      : CVSS, severity, CWE prior            (Experiment A)
  * evidence  : aggregates over selected reranked evidence  (Experiment B/C)
  * epss      : EPSS score (off by default; leakage-sensitive ablation axis)
Probabilities are isotonic/Platt-calibrated on a train holdout.
"""
from __future__ import annotations

import numpy as np
import pandas as pd

from .. import config
from ..io_utils import get_logger

log = get_logger("risk.calibrate")

_SEV = {"LOW": 1, "MEDIUM": 2, "HIGH": 3, "CRITICAL": 4}
_EV_LAYERS = ["exploit_db", "fix_commit", "advisory", "discourse", "cwe_patch"]


def cwe_prior(train: pd.DataFrame, target: str = "kev", alpha: float = 1.0,
              beta: float = 20.0) -> dict:
    """Smoothed P(target | CWE) estimated on the training split."""
    g = train.dropna(subset=["cwe_id"]).groupby("cwe_id")[target]
    pri = ((g.sum() + alpha) / (g.count() + alpha + beta)).to_dict()
    base = (train[target].mean() if len(train) else 0.0)
    pri["__base__"] = float(base)
    return pri


def build_features(cve: pd.DataFrame, selected: dict, cfg: config.RunConfig,
                   prior: dict) -> tuple[np.ndarray, list[str]]:
    """Return (X, feature_names) for the given CVE rows."""
    rows = []
    base_prior = prior.get("__base__", 0.0)
    for _, r in cve.iterrows():
        f = {}
        # --- base group ---
        f["cvss_v3"] = r.get("cvss_v3") if pd.notna(r.get("cvss_v3")) else 5.0
        f["cvss_v2"] = r.get("cvss_v2") if pd.notna(r.get("cvss_v2")) else 5.0
        f["severity"] = _SEV.get(str(r.get("severity")).upper(), 2)
        if cfg.use_cwe:
            f["cwe_prior"] = prior.get(r.get("cwe_id"), base_prior)
        # --- epss group (optional) ---
        if cfg.use_epss_feature:
            f["epss"] = r.get("epss") if pd.notna(r.get("epss")) else 0.0
            f["epss_pct"] = r.get("epss_percentile") if pd.notna(r.get("epss_percentile")) else 0.0
        # --- evidence group ---
        ev = selected.get(r["cve_id"])
        if ev is not None and len(ev):
            rs = ev["rerank_score"].to_numpy(dtype="float32")
            f["ev_n"] = len(ev)
            f["ev_max"] = float(rs.max())
            f["ev_mean"] = float(rs.mean())
            f["ev_sum"] = float(np.clip(rs, 0, None).sum())
            f["ev_top_ret"] = float(ev["retrieval_score"].max())
            f["ev_nlayers"] = ev["source_layer"].nunique()
            lays = set(ev["source_layer"])
            for L in _EV_LAYERS:
                f[f"has_{L}"] = 1.0 if L in lays else 0.0
        else:
            f["ev_n"] = 0; f["ev_max"] = 0.0; f["ev_mean"] = 0.0; f["ev_sum"] = 0.0
            f["ev_top_ret"] = 0.0; f["ev_nlayers"] = 0
            for L in _EV_LAYERS:
                f[f"has_{L}"] = 0.0
        rows.append(f)
    X = pd.DataFrame(rows).fillna(0.0)
    return X.to_numpy(dtype="float32"), list(X.columns)


def build_feature_matrix_vec(cve: pd.DataFrame, sel: pd.DataFrame, cfg: config.RunConfig,
                             prior: dict) -> tuple[np.ndarray, list[str]]:
    """Vectorised features (no per-CVE Python loop).

    `sel` is the selected-evidence table with columns cve_id, source_layer,
    `_score` (rerank or retrieval), retrieval_score. Aggregates are computed with
    a single groupby and merged onto the CVE rows."""
    feat = pd.DataFrame({"cve_id": cve["cve_id"].values})
    feat["cvss_v3"] = pd.to_numeric(cve["cvss_v3"], errors="coerce").fillna(5.0).values
    feat["cvss_v2"] = pd.to_numeric(cve["cvss_v2"], errors="coerce").fillna(5.0).values
    feat["severity"] = cve["severity"].map(lambda s: _SEV.get(str(s).upper(), 2)).values
    if cfg.use_cwe:
        base = prior.get("__base__", 0.0)
        feat["cwe_prior"] = cve["cwe_id"].map(lambda c: prior.get(c, base)).values
    if cfg.use_epss_feature:
        feat["epss"] = pd.to_numeric(cve["epss"], errors="coerce").fillna(0.0).values
        feat["epss_pct"] = pd.to_numeric(cve["epss_percentile"], errors="coerce").fillna(0.0).values
    if cfg.use_evidence and sel is not None and len(sel):
        s = sel.copy()
        s["_pos"] = s["_score"].clip(lower=0)
        g = s.groupby("cve_id")
        agg = pd.DataFrame({
            "ev_n": g.size(),
            "ev_max": g["_score"].max(),
            "ev_mean": g["_score"].mean(),
            "ev_sum": g["_pos"].sum(),
            "ev_top_ret": g["retrieval_score"].max(),
            "ev_nlayers": g["source_layer"].nunique(),
        })
        pres = (s.assign(v=1.0).pivot_table(index="cve_id", columns="source_layer",
                values="v", aggfunc="max", fill_value=0.0))
        pres = pres.rename(columns={L: f"has_{L}" for L in pres.columns})
        agg = agg.join(pres, how="left")
        feat = feat.merge(agg, left_on="cve_id", right_index=True, how="left")
    # ensure all evidence columns exist
    if cfg.use_evidence:
        for c in ["ev_n", "ev_max", "ev_mean", "ev_sum", "ev_top_ret", "ev_nlayers"]:
            if c not in feat.columns:
                feat[c] = 0.0
        for L in _EV_LAYERS:
            if f"has_{L}" not in feat.columns:
                feat[f"has_{L}"] = 0.0
    X = feat.drop(columns=["cve_id"]).fillna(0.0)
    return X.to_numpy(dtype="float32"), list(X.columns)


def fit_calibrated(Xtr: np.ndarray, ytr: np.ndarray):
    """Fit a standardised, calibrated logistic model.  Robust to tiny / skewed
    training sets."""
    from sklearn.calibration import CalibratedClassifierCV
    from sklearn.linear_model import LogisticRegression
    from sklearn.pipeline import make_pipeline
    from sklearn.preprocessing import StandardScaler
    npos = int(ytr.sum())
    base = make_pipeline(StandardScaler(),
                         LogisticRegression(max_iter=1000, class_weight="balanced", C=1.0))
    if npos >= 10 and (len(ytr) - npos) >= 10:
        method = "isotonic" if npos >= 50 else "sigmoid"
        try:
            clf = CalibratedClassifierCV(base, method=method, cv=3)
            clf.fit(Xtr, ytr)
            return clf
        except Exception as e:
            log.warning("calibration failed (%s); using raw logistic", e)
    base.fit(Xtr, ytr)
    return base


def predict_proba(model, X: np.ndarray) -> np.ndarray:
    p = model.predict_proba(X)
    return p[:, 1] if p.ndim == 2 else p


==> anc/cbeeg/risk/certificate.py <==
"""Evidence certificate generator.

Every risk score ships with an auditable certificate: the public signals that
supported the ranking, each with its source layer, timestamp, retrieval and
rerank scores, and a leakage flag proving it predates the decision time.
"""
from __future__ import annotations

import pandas as pd

from ..io_utils import write_jsonl


def build_certificate(cve_row: pd.Series, risk_score: float, rank: int,
                      selected: pd.DataFrame, cfg, leakage_safe: bool) -> dict:
    decision_time = cve_row.get("decision_time")
    items = []
    for _, e in selected.iterrows():
        ts = e.get("timestamp")
        leak = bool(pd.isna(ts) or (pd.notna(decision_time) and ts > decision_time))
        items.append(dict(
            evidence_id=e["evidence_id"],
            source_layer=e["source_layer"],
            source=e.get("source"),
            timestamp=str(ts) if pd.notna(ts) else None,
            retrieval_score=round(float(e.get("retrieval_score", 0.0)), 4),
            rerank_score=round(float(e.get("rerank_score", 0.0)), 4),
            leak=leak,
            snippet=str(e.get("text", ""))[:160],
        ))
    return dict(
        cve_id=cve_row["cve_id"],
        decision_time=str(decision_time) if pd.notna(decision_time) else None,
        risk_score=round(float(risk_score), 6),
        rank=int(rank),
        budget=cfg.budget,
        experiment=cfg.name,
        leakage_safe=leakage_safe,
        split=cve_row.get("split"),
        labels=dict(
            kev=bool(cve_row.get("kev", False)),
            kev_date_added=(str(cve_row.get("kev_date_added"))
                            if pd.notna(cve_row.get("kev_date_added")) else None),
            epss=(round(float(cve_row.get("epss")), 6)
                  if pd.notna(cve_row.get("epss")) else None),
            epss_percentile=(round(float(cve_row.get("epss_percentile")), 6)
                             if pd.notna(cve_row.get("epss_percentile")) else None),
        ),
        n_evidence=len(items),
        n_layers=int(selected["source_layer"].nunique()) if len(selected) else 0,
        evidence=items,
    )


def write_certificates(certs: list[dict], path) -> int:
    write_jsonl(certs, path)
    return len(certs)


==> anc/cbeeg/select/budget.py <==
"""Budgeted evidence selector.

Retrieval proposes a pool of up to N candidates per CVE.  The compute budget B
is the number of candidates the cross-encoder is allowed to rerank per CVE
(B <= N).  Selection then keeps the reranked items (optionally enforcing source
diversity so a certificate is not dominated by one layer).
"""
from __future__ import annotations

import numpy as np
import pandas as pd


def topB_for_rerank(cand: pd.DataFrame, budget: int) -> pd.DataFrame:
    """Top-`budget` candidates by retrieval score (the pairs we will rerank)."""
    return cand.sort_values("retrieval_score", ascending=False).head(budget)


def select(cand_reranked: pd.DataFrame, k: int | None = None,
           diversify: bool = True, max_per_layer: int = 3) -> pd.DataFrame:
    """Order reranked candidates and pick the certificate set.

    `cand_reranked` has columns retrieval_score, rerank_score, source_layer.
    """
    df = cand_reranked.sort_values("rerank_score", ascending=False).copy()
    if diversify:
        counts: dict[str, int] = {}
        keep = []
        for _, row in df.iterrows():
            lay = row["source_layer"]
            if counts.get(lay, 0) < max_per_layer:
                keep.append(True)
                counts[lay] = counts.get(lay, 0) + 1
            else:
                keep.append(False)
        df = df[pd.Series(keep, index=df.index)]
    if k is not None:
        df = df.head(k)
    df = df.reset_index(drop=True)
    df["select_rank"] = np.arange(len(df))
    return df


==> anc/cbeeg/temporal/leakage.py <==
"""Evidence-timestamp leakage filter.

A piece of evidence may inform a CVE's triage only if it was visible by the
decision time.  Two regimes:

  * leakage-safe (temporal): keep evidence with timestamp <= decision_time.
    Undated evidence is treated conservatively -- excluded -- because we cannot
    prove it predates the decision.
  * leaky (the naive baseline / random-split control): use all evidence
    regardless of timestamp.  The gap between the two regimes is the temporal
    leakage penalty reported in the paper.
"""
from __future__ import annotations

import pandas as pd


def annotate_leak(edges: pd.DataFrame) -> pd.DataFrame:
    """Add a boolean `leak` column: evidence postdates the decision time
    (or is undated)."""
    df = edges.copy()
    ts = pd.to_datetime(df["evidence_timestamp"], errors="coerce")
    dt = pd.to_datetime(df["decision_time"], errors="coerce")
    undated = ts.isna()
    future = ts > dt
    df["leak"] = (undated | future).fillna(True)
    return df


def apply_filter(evidence: pd.DataFrame, decision_time, *,
                 leakage_safe: bool = True,
                 allow_undated: bool = False) -> pd.DataFrame:
    """Return the subset of `evidence` admissible at `decision_time`.

    `evidence` must have a `timestamp` column.  In leaky mode everything passes.
    """
    if not leakage_safe:
        return evidence
    ts = pd.to_datetime(evidence["timestamp"], errors="coerce")
    ok = ts <= pd.Timestamp(decision_time)
    if allow_undated:
        ok = ok | ts.isna()
    return evidence[ok.fillna(False)]


def leakage_penalty(metric_random: float, metric_temporal: float) -> float:
    """How much a naive (random/leaky) protocol overstates a metric."""
    return float(metric_random - metric_temporal)


==> anc/cbeeg/temporal/split.py <==
"""Temporal split builder.

Protocol: train on CVEs published in the past, test on CVEs published in the
future.  The triage *decision time* for a CVE is its publication date plus a
fixed observation window Δ (defaults to 30 days): evidence accrues for Δ days,
then we must rank the CVE for exploitation risk using only what is visible by
then.  The exploitation label (KEV / EPSS-high) is realised later, so predicting
it from a bounded post-publication window is leakage-safe by construction.
"""
from __future__ import annotations

import datetime as dt

import numpy as np
import pandas as pd

from .. import config

OBSERVATION_WINDOW_DAYS = int(__import__("os").environ.get("CBEEG_OBS_WINDOW", "30"))


def compute_decision_time(cve_df: pd.DataFrame,
                          window_days: int = OBSERVATION_WINDOW_DAYS) -> pd.DataFrame:
    """Add `published` (NVD if present, else year proxy) and `decision_time`."""
    df = cve_df.copy()
    if "published" not in df.columns:
        df["published"] = pd.NaT
    df["published"] = pd.to_datetime(df["published"], errors="coerce")
    # Fallback published date: mid-year of the CVE id year.
    proxy = df["cve_year"].apply(
        lambda y: pd.Timestamp(int(y), 7, 1) if y and y > 1990 else pd.NaT)
    df["published"] = df["published"].fillna(proxy)
    df["decision_time"] = df["published"] + pd.to_timedelta(window_days, unit="D")
    return df


def assign_temporal_split(cve_df: pd.DataFrame,
                          train_end: int = config.TRAIN_END_YEAR,
                          test_start: int = config.TEST_START_YEAR,
                          test_end: int = config.TEST_END_YEAR) -> pd.DataFrame:
    df = cve_df.copy()
    yr = df["cve_year"].astype(int)
    split = np.where(yr <= train_end, "train",
                     np.where((yr >= test_start) & (yr <= test_end), "test", "ignore"))
    df["split"] = split
    return df


def assign_random_split(cve_df: pd.DataFrame, test_frac: float = 0.3,
                        seed: int = 0) -> pd.DataFrame:
    """Control split that ignores time (used to measure the leakage penalty)."""
    df = cve_df.copy()
    rng = np.random.default_rng(seed)
    r = rng.random(len(df))
    df["split"] = np.where(r < test_frac, "test", "train")
    return df


==> anc/certificates_sample.jsonl <==
{"cve_id": "CVE-2024-43596", "decision_time": "2024-11-16 23:15:16.657000", "risk_score": 0.488889, "rank": 0, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00974, "epss_percentile": 0.57366}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f9f18c18ad2f1b99", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-19 21:15:15.917000", "retrieval_score": 0.9283, "rerank_score": 0.7294, "leak": false, "snippet": "CVE-2024-43496: Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}, {"evidence_id": "0e49adcb63523c1e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9278, "rerank_score": 0.731, "leak": false, "snippet": "Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}, {"evidence_id": "1d88a9f7291a8fd6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9278, "rerank_score": 0.731, "leak": false, "snippet": "Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}, {"evidence_id": "1414bd407e12a8f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9278, "rerank_score": 0.731, "leak": false, "snippet": "Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}, {"evidence_id": "add6c2194ae28bff", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-10-17 23:15:16.657000", "retrieval_score": 0.9269, "rerank_score": 0.7295, "leak": false, "snippet": "CVE-2024-43596: Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}, {"evidence_id": "792e6f27baeb4b18", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-09-13 19:15:12.813000", "retrieval_score": 0.9254, "rerank_score": 0.7274, "leak": false, "snippet": "CVE-2022-38012: Microsoft Edge (Chromium-based) Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2024-23222", "decision_time": "2024-02-22 01:15:11.500000", "risk_score": 0.446874, "rank": 1, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-01-23 00:00:00", "epss": 0.10593, "epss_percentile": 0.95198}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5aef28b2a1f5b1f7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9286, "rerank_score": 0.7292, "leak": false, "snippet": "A type confusion issue was addressed with improved checks. This issue is fixed in iOS 16.5.1 and iPadOS 16.5.1, iOS 15.7.7 and iPadOS 15.7.7, macOS Ventura 13.4"}, {"evidence_id": "1d7df17daf34e5a8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9281, "rerank_score": 0.7239, "leak": false, "snippet": "A type confusion issue was addressed with improved checks. This issue is fixed in iOS 15.7.4 and iPadOS 15.7.4, iOS 16.3.1 and iPadOS 16.3.1, macOS Ventura 13.2"}, {"evidence_id": "dbed17ced67450f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9173, "rerank_score": 0.7263, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2 and iPadOS 15.7"}, {"evidence_id": "811893e6c029aeb0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-23 18:15:13.813000", "retrieval_score": 0.9165, "rerank_score": 0.7292, "leak": false, "snippet": "CVE-2023-32439: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 16.5.1 and iPadOS 16.5.1, iOS 15.7.7 and iPadOS 15.7.7, ma"}, {"evidence_id": "268761fcbde6e486", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-27 20:15:14.710000", "retrieval_score": 0.9117, "rerank_score": 0.7153, "leak": false, "snippet": "CVE-2023-23529: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 15.7.4 and iPadOS 15.7.4, iOS 16.3.1 and iPadOS 16.3.1, ma"}, {"evidence_id": "fcc897d2225b1039", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-15 19:15:25.123000", "retrieval_score": 0.9032, "rerank_score": 0.7286, "leak": false, "snippet": "CVE-2022-42856: A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2"}]}
{"cve_id": "CVE-2022-1364", "decision_time": "2022-08-25 22:15:09.147000", "risk_score": 0.402096, "rank": 2, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-04-15 00:00:00", "epss": 0.1372, "epss_percentile": 0.96013}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f8c09bf8a2161aa1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9496, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 Turbofan in Google Chrome prior to 100.0.4896.127 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "0f9451a00ad1caae", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-26 22:15:09.147000", "retrieval_score": 0.944, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-1364: Type confusion in V8 Turbofan in Google Chrome prior to 100.0.4896.127 allowed a remote attacker to potentially exploit heap corruption via a cra"}, {"evidence_id": "79306adb08aa436c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 20:15:09.403000", "retrieval_score": 0.9242, "rerank_score": 0.7026, "leak": false, "snippet": "CVE-2021-30588: Type confusion in V8 in Google Chrome prior to 92.0.4515.107 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "68212e41b653cae3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-23 00:15:08.333000", "retrieval_score": 0.9219, "rerank_score": 0.7228, "leak": false, "snippet": "CVE-2022-1096: Type confusion in V8 in Google Chrome prior to 99.0.4844.84 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML p"}, {"evidence_id": "17dfd4bc4baa2c8f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9192, "rerank_score": 0.7147, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 99.0.4844.84 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "6f3f0378a49bba5c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9183, "rerank_score": 0.7098, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 92.0.4515.107 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}]}
{"cve_id": "CVE-2024-38178", "decision_time": "2024-09-12 18:15:26.220000", "risk_score": 0.402096, "rank": 3, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-08-13 00:00:00", "epss": 0.39457, "epss_percentile": 0.98426}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c47c134c663e3551", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9465, "rerank_score": 0.731, "leak": false, "snippet": "Scripting Engine Memory Corruption Vulnerability"}, {"evidence_id": "f6f3ab2ccf83eb55", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9465, "rerank_score": 0.731, "leak": false, "snippet": "Scripting Engine Memory Corruption Vulnerability"}, {"evidence_id": "ec71ad9c1a8b7aba", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-03-17 00:59:01.133000", "retrieval_score": 0.9192, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2017-0040: The scripting engine in Microsoft Internet Explorer 9 through 11 allows remote attackers to execute arbitrary code or cause a denial of service ("}, {"evidence_id": "83c1d29f3270c0ee", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-03-17 00:59:01.133000", "retrieval_score": 0.9192, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2017-0040: The scripting engine in Microsoft Internet Explorer 9 through 11 allows remote attackers to execute arbitrary code or cause a denial of service ("}, {"evidence_id": "d2e9aa51f4cbdc44", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-03-17 00:59:03.633000", "retrieval_score": 0.9186, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2017-0130: The scripting engine in Microsoft Internet Explorer 9 through 11 allows remote attackers to execute arbitrary code or cause a denial of service ("}, {"evidence_id": "29f57f6ec71686cd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-03-17 00:59:01.133000", "retrieval_score": 0.918, "rerank_score": 0.7309, "leak": false, "snippet": "The scripting engine in Microsoft Internet Explorer 9 through 11 allows remote attackers to execute arbitrary code or cause a denial of service (memory corrupti"}]}
{"cve_id": "CVE-2024-8194", "decision_time": "2024-09-27 23:15:06.160000", "risk_score": 0.402096, "rank": 4, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00376, "epss_percentile": 0.29208}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "835fb4e9ac706ffa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9507, "rerank_score": 0.7309, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 128.0.6613.84 allowed a remote attacker to exploit heap corruption via a crafted HTML page. (Chromium security se"}, {"evidence_id": "505d56e54fbb07a9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9506, "rerank_score": 0.7311, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 128.0.6613.113 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "8908a54527f2e840", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-21 21:15:09.277000", "retrieval_score": 0.9453, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2024-7971: Type confusion in V8 in Google Chrome prior to 128.0.6613.84 allowed a remote attacker to exploit heap corruption via a crafted HTML page. (Chrom"}, {"evidence_id": "38637886a7b98609", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-28 23:15:06.160000", "retrieval_score": 0.9451, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-8194: Type Confusion in V8 in Google Chrome prior to 128.0.6613.113 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9392, "rerank_score": 0.7308, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "0973ed1af3a40281", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 19:15:09.453000", "retrieval_score": 0.9361, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2023-2033: Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}]}
{"cve_id": "CVE-2023-23529", "decision_time": "2023-03-29 20:15:14.710000", "risk_score": 0.402096, "rank": 5, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-02-14 00:00:00", "epss": 0.09502, "epss_percentile": 0.94807}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "268761fcbde6e486", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-27 20:15:14.710000", "retrieval_score": 0.9281, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-23529: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 15.7.4 and iPadOS 15.7.4, iOS 16.3.1 and iPadOS 16.3.1, ma"}, {"evidence_id": "dbed17ced67450f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9278, "rerank_score": 0.7304, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2 and iPadOS 15.7"}, {"evidence_id": "fcc897d2225b1039", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-15 19:15:25.123000", "retrieval_score": 0.9129, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-42856: A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2"}, {"evidence_id": "452c421ebdc1777e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.904, "rerank_score": 0.7303, "leak": false, "snippet": "An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in iOS 15.6.1 and iPadOS 15.6.1, macOS Monterey 12.5.1, Safari 15."}, {"evidence_id": "c63a47861e4a6f13", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9029, "rerank_score": 0.7166, "leak": false, "snippet": "A type confusion issue was addressed with improved memory handling. This issue is fixed in Safari 15.1, tvOS 15.1, iOS 15 and iPadOS 15, macOS Monterey 12.0.1, "}, {"evidence_id": "6ba805000bc27a9b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:24.807000", "retrieval_score": 0.8924, "rerank_score": 0.6766, "leak": false, "snippet": "CVE-2021-31008: A type confusion issue was addressed with improved memory handling. This issue is fixed in Safari 15.1, tvOS 15.1, iOS 15 and iPadOS 15, macOS M"}]}
{"cve_id": "CVE-2024-4947", "decision_time": "2024-06-14 21:15:09.273000", "risk_score": 0.402096, "rank": 6, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-05-20 00:00:00", "epss": 0.15111, "epss_percentile": 0.96305}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "fa1cececdf58df97", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-15 21:15:09.273000", "retrieval_score": 0.9506, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-4947: Type Confusion in V8 in Google Chrome prior to 125.0.6422.60 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted H"}, {"evidence_id": "2e623fc3440bc1cb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-28 15:15:10.443000", "retrieval_score": 0.9505, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2024-5274: Type Confusion in V8 in Google Chrome prior to 125.0.6422.112 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted "}, {"evidence_id": "fb51d690e193e617", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-26 17:15:08.703000", "retrieval_score": 0.9321, "rerank_score": 0.7291, "leak": false, "snippet": "CVE-2021-21224: Type confusion in V8 in Google Chrome prior to 90.0.4430.85 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted H"}, {"evidence_id": "0f8c971fdeb9baa2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.927, "rerank_score": 0.7287, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 90.0.4430.85 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted HTML page."}, {"evidence_id": "a203be8e51f61d14", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9237, "rerank_score": 0.7296, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chromium security se"}, {"evidence_id": "d561ecb984cc4848", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.9111, "rerank_score": 0.7294, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 59.0.3071.86 for Linux, Windows, and Mac, and 59.0.3071.92 for Android, allowed a remote attacker to execute arbi"}]}
{"cve_id": "CVE-2022-25060", "decision_time": "2022-03-27 20:15:08.503000", "risk_score": 0.402096, "rank": 7, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.52427, "epss_percentile": 0.98821}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "64e0c8ef4caea1b3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-25 20:15:08.503000", "retrieval_score": 0.9371, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25060: TP-LINK TL-WR840N(ES)_V6.20_180709 was discovered to contain a command injection vulnerability via the component oal_startPing."}, {"evidence_id": "227e69c0404234cb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-25 20:15:08.550000", "retrieval_score": 0.9104, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-25061: TP-LINK TL-WR840N(ES)_V6.20_180709 was discovered to contain a command injection vulnerability via the component oal_setIp6DefaultRoute."}, {"evidence_id": "d6027e2733fd8612", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-22 21:15:07.833000", "retrieval_score": 0.8441, "rerank_score": 0.5133, "leak": false, "snippet": "CVE-2022-26187: TOTOLINK N600R V4.3.0cu.7570_B20200620 was discovered to contain a command injection vulnerability via the pingCheck function."}]}
{"cve_id": "CVE-2024-32063", "decision_time": "2024-06-13 16:16:59.993000", "risk_score": 0.402096, "rank": 8, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0039, "epss_percentile": 0.30577}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "3df9550c176202d0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-14 16:16:59.993000", "retrieval_score": 0.9299, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-32063: A vulnerability has been identified in Simcenter Femap (All versions < V2406). The affected application contains a type confusion vulnerability "}, {"evidence_id": "cb0c6ed6564a1374", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8978, "rerank_score": 0.6553, "leak": false, "snippet": "A vulnerability has been identified in Simcenter Femap V2020.2 (All versions), Simcenter Femap V2021.1 (All versions). Affected application contains an out of b"}, {"evidence_id": "be24275f95e76976", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8975, "rerank_score": 0.6425, "leak": false, "snippet": "A vulnerability has been identified in Simcenter Femap V2020.2 (All versions), Simcenter Femap V2021.1 (All versions). Affected application contains an out of b"}, {"evidence_id": "db4b88492d26ccdd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8969, "rerank_score": 0.6311, "leak": false, "snippet": "A vulnerability has been identified in Simcenter Femap V2020.2 (All versions), Simcenter Femap V2021.1 (All versions). Affected application contains an out of b"}, {"evidence_id": "4023fad1d89afb9f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-13 09:15:50.937000", "retrieval_score": 0.8948, "rerank_score": 0.684, "leak": false, "snippet": "CVE-2024-24922: A vulnerability has been identified in Simcenter Femap (All versions < V2401.0000). The affected application contains an out of bounds write pas"}, {"evidence_id": "daf9c5969f3c7c39", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-13 09:15:50.547000", "retrieval_score": 0.8932, "rerank_score": 0.6637, "leak": false, "snippet": "CVE-2024-24920: A vulnerability has been identified in Simcenter Femap (All versions < V2401.0000). The affected application contains an out of bounds write pas"}]}
{"cve_id": "CVE-2024-38458", "decision_time": "2024-07-16 15:15:51.770000", "risk_score": 0.402096, "rank": 9, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00885, "epss_percentile": 0.54402}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f86ccfb3440690fa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-16 15:15:51.770000", "retrieval_score": 0.898, "rerank_score": 0.724, "leak": false, "snippet": "CVE-2024-38458: Xenforo before 2.2.16 allows code injection."}, {"evidence_id": "8fb9f2f0689c89f8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8939, "rerank_score": 0.731, "leak": false, "snippet": "Xenforo before 2.2.16 allows code injection."}, {"evidence_id": "eca97b111b464a0a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8444, "rerank_score": 0.5135, "leak": false, "snippet": "A pre-auth command injection vulnerability in the warn-proceed handler of Sophos Web Appliance older than version 4.3.10.4 allows execution of arbitrary code."}, {"evidence_id": "5e7ee033a14db9d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8425, "rerank_score": 0.5002, "leak": false, "snippet": "Reflected cross-site scripting vulnerability in XooNIps 3.49 and earlier allows remote authenticated attackers to inject arbitrary script via unspecified vector"}, {"evidence_id": "cce2364145db40db", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-09-25 04:23:03.403000", "retrieval_score": 0.8414, "rerank_score": 0.5091, "leak": false, "snippet": "CVE-2019-7177: Pexip Infinity before 20.1 allows Code Injection onto nodes via an admin."}, {"evidence_id": "212191891bd85888", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-08-22 13:15:13.153000", "retrieval_score": 0.8337, "rerank_score": 0.5001, "leak": false, "snippet": "CVE-2019-15318: The yikes-inc-easy-mailchimp-extender plugin before 6.5.3 for WordPress has code injection via the admin input field."}]}
{"cve_id": "CVE-2022-3652", "decision_time": "2022-12-01 23:15:18.617000", "risk_score": 0.402096, "rank": 10, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00597, "epss_percentile": 0.43766}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c893389aa48d35dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9503, "rerank_score": 0.7309, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "340f3ded69dcb611", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9496, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "e125b48d4305ea8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:19.710000", "retrieval_score": 0.9471, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-3723: Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9463, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9425, "rerank_score": 0.7302, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "79306adb08aa436c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 20:15:09.403000", "retrieval_score": 0.9385, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2021-30588: Type confusion in V8 in Google Chrome prior to 92.0.4515.107 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}]}
{"cve_id": "CVE-2024-5274", "decision_time": "2024-06-27 15:15:10.443000", "risk_score": 0.402096, "rank": 11, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-05-28 00:00:00", "epss": 0.1002, "epss_percentile": 0.95004}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "2e623fc3440bc1cb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-28 15:15:10.443000", "retrieval_score": 0.9509, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-5274: Type Confusion in V8 in Google Chrome prior to 125.0.6422.112 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted "}, {"evidence_id": "fa1cececdf58df97", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-15 21:15:09.273000", "retrieval_score": 0.9506, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2024-4947: Type Confusion in V8 in Google Chrome prior to 125.0.6422.60 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted H"}, {"evidence_id": "fb51d690e193e617", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-26 17:15:08.703000", "retrieval_score": 0.9328, "rerank_score": 0.7293, "leak": false, "snippet": "CVE-2021-21224: Type confusion in V8 in Google Chrome prior to 90.0.4430.85 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted H"}, {"evidence_id": "0f8c971fdeb9baa2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9274, "rerank_score": 0.726, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 90.0.4430.85 allowed a remote attacker to execute arbitrary code inside a sandbox via a crafted HTML page."}, {"evidence_id": "a203be8e51f61d14", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9249, "rerank_score": 0.7291, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chromium security se"}, {"evidence_id": "d561ecb984cc4848", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.9108, "rerank_score": 0.7293, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 59.0.3071.86 for Linux, Windows, and Mac, and 59.0.3071.92 for Android, allowed a remote attacker to execute arbi"}]}
{"cve_id": "CVE-2023-51428", "decision_time": "2024-01-28 04:15:09.503000", "risk_score": 0.402096, "rank": 12, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00161, "epss_percentile": 0.05674}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "9ba7124a7fd0a212", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9411, "rerank_score": 0.7311, "leak": false, "snippet": "Some Honor products are affected by type confusion vulnerability, successful exploitation could cause information leak."}, {"evidence_id": "e70cc485a54f3d0f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-29 04:15:09.503000", "retrieval_score": 0.9188, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-51428: \nSome Honor products are affected by type confusion vulnerability, successful exploitation could cause information leak."}, {"evidence_id": "c7a4821cae0d0192", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.918, "rerank_score": 0.7309, "leak": false, "snippet": "Some Honor products are affected by incorrect privilege assignment vulnerability, successful exploitation could cause information leak."}, {"evidence_id": "2dd4404df0c92d00", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9158, "rerank_score": 0.7302, "leak": false, "snippet": "Some Honor products are affected by information leak vulnerability, successful exploitation could cause the information leak."}, {"evidence_id": "93184ab08ade5152", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-29 04:15:10.677000", "retrieval_score": 0.9002, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-51435: \nSome Honor products are affected by incorrect privilege assignment vulnerability, successful exploitation could cause information leak."}, {"evidence_id": "6d84a328f8769c24", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-29 03:15:10.353000", "retrieval_score": 0.8944, "rerank_score": 0.7299, "leak": false, "snippet": "CVE-2023-23439: \nSome Honor products are affected by information leak vulnerability, successful exploitation could cause the information leak."}]}
{"cve_id": "CVE-2022-1096", "decision_time": "2022-08-22 00:15:08.333000", "risk_score": 0.402096, "rank": 13, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-03-28 00:00:00", "epss": 0.24237, "epss_percentile": 0.97572}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "17dfd4bc4baa2c8f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9452, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 99.0.4844.84 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "68212e41b653cae3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-23 00:15:08.333000", "retrieval_score": 0.9407, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-1096: Type confusion in V8 in Google Chrome prior to 99.0.4844.84 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML p"}, {"evidence_id": "6448082245dee2f3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9367, "rerank_score": 0.712, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 91.0.4472.101 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "eaff28d67b11e5c4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9363, "rerank_score": 0.7304, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 84.0.4147.89 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "79306adb08aa436c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 20:15:09.403000", "retrieval_score": 0.9328, "rerank_score": 0.7284, "leak": false, "snippet": "CVE-2021-30588: Type confusion in V8 in Google Chrome prior to 92.0.4515.107 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "14b4c243cf7aac89", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 19:15:08.230000", "retrieval_score": 0.9318, "rerank_score": 0.7295, "leak": false, "snippet": "CVE-2021-30563: Type Confusion in V8 in Google Chrome prior to 91.0.4472.164 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}]}
{"cve_id": "CVE-2022-4262", "decision_time": "2023-01-01 21:15:12.247000", "risk_score": 0.402096, "rank": 14, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-12-05 00:00:00", "epss": 0.16109, "epss_percentile": 0.96505}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9503, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "29bf0e984fea440d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-02 21:15:12.247000", "retrieval_score": 0.9469, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-4262: Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9438, "rerank_score": 0.7302, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "c893389aa48d35dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9428, "rerank_score": 0.7303, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "340f3ded69dcb611", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9421, "rerank_score": 0.7302, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "e125b48d4305ea8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:19.710000", "retrieval_score": 0.9409, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2022-3723: Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}]}
{"cve_id": "CVE-2023-2033", "decision_time": "2023-05-14 19:15:09.453000", "risk_score": 0.402096, "rank": 15, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-04-17 00:00:00", "epss": 0.40668, "epss_percentile": 0.98471}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0973ed1af3a40281", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 19:15:09.453000", "retrieval_score": 0.9423, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-2033: Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9396, "rerank_score": 0.7298, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9373, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "29bf0e984fea440d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-02 21:15:12.247000", "retrieval_score": 0.9373, "rerank_score": 0.7302, "leak": false, "snippet": "CVE-2022-4262: Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "c893389aa48d35dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9371, "rerank_score": 0.7303, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "340f3ded69dcb611", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.936, "rerank_score": 0.7303, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}]}
{"cve_id": "CVE-2022-42856", "decision_time": "2023-01-14 19:15:25.123000", "risk_score": 0.402096, "rank": 16, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-12-14 00:00:00", "epss": 0.08454, "epss_percentile": 0.94298}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "dbed17ced67450f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9398, "rerank_score": 0.7311, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2 and iPadOS 15.7"}, {"evidence_id": "fcc897d2225b1039", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-15 19:15:25.123000", "retrieval_score": 0.921, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-42856: A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2"}, {"evidence_id": "c63a47861e4a6f13", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9066, "rerank_score": 0.7239, "leak": false, "snippet": "A type confusion issue was addressed with improved memory handling. This issue is fixed in Safari 15.1, tvOS 15.1, iOS 15 and iPadOS 15, macOS Monterey 12.0.1, "}, {"evidence_id": "35ae0e8a0dfb0482", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8963, "rerank_score": 0.6274, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in macOS Big Sur 11.2, Security Update 2021-001 Catalina, Security Update"}, {"evidence_id": "6ba805000bc27a9b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:24.807000", "retrieval_score": 0.8946, "rerank_score": 0.7037, "leak": false, "snippet": "CVE-2021-31008: A type confusion issue was addressed with improved memory handling. This issue is fixed in Safari 15.1, tvOS 15.1, iOS 15 and iPadOS 15, macOS M"}, {"evidence_id": "8eb6576b49bd3594", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-02 18:15:21.747000", "retrieval_score": 0.8763, "rerank_score": 0.7163, "leak": false, "snippet": "CVE-2021-1789: A type confusion issue was addressed with improved state handling. This issue is fixed in macOS Big Sur 11.2, Security Update 2021-001 Catalina, "}]}
{"cve_id": "CVE-2023-24944", "decision_time": "2023-06-08 18:15:12.780000", "risk_score": 0.402096, "rank": 17, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00688, "epss_percentile": 0.47754}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "279a094767017d85", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-09 18:15:12.780000", "retrieval_score": 0.9231, "rerank_score": 0.7268, "leak": false, "snippet": "CVE-2023-24944: Windows Bluetooth Driver Information Disclosure Vulnerability"}, {"evidence_id": "acfbf981e14a375f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-09 18:15:13.017000", "retrieval_score": 0.9066, "rerank_score": 0.6941, "leak": false, "snippet": "CVE-2023-24948: Windows Bluetooth Driver Elevation of Privilege Vulnerability"}, {"evidence_id": "1d5a27714bb41972", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-09 20:15:09.683000", "retrieval_score": 0.8846, "rerank_score": 0.5373, "leak": false, "snippet": "CVE-2022-30144: Windows Bluetooth Service Remote Code Execution Vulnerability"}, {"evidence_id": "56de5eeaac35de60", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8816, "rerank_score": 0.6368, "leak": false, "snippet": "Windows Bind Filter Driver Information Disclosure Vulnerability"}, {"evidence_id": "0fb9db36d38f6601", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8775, "rerank_score": 0.6287, "leak": false, "snippet": "Windows Kernel Information Disclosure Vulnerability"}, {"evidence_id": "82f774e0eff6bc4b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8762, "rerank_score": 0.685, "leak": false, "snippet": "Windows Bluetooth Service Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2024-7971", "decision_time": "2024-09-20 21:15:09.277000", "risk_score": 0.402096, "rank": 18, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-08-26 00:00:00", "epss": 0.19272, "epss_percentile": 0.96985}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "835fb4e9ac706ffa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9514, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 128.0.6613.84 allowed a remote attacker to exploit heap corruption via a crafted HTML page. (Chromium security se"}, {"evidence_id": "505d56e54fbb07a9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9493, "rerank_score": 0.731, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 128.0.6613.113 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "8908a54527f2e840", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-21 21:15:09.277000", "retrieval_score": 0.9458, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-7971: Type confusion in V8 in Google Chrome prior to 128.0.6613.84 allowed a remote attacker to exploit heap corruption via a crafted HTML page. (Chrom"}, {"evidence_id": "38637886a7b98609", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-28 23:15:06.160000", "retrieval_score": 0.944, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2024-8194: Type Confusion in V8 in Google Chrome prior to 128.0.6613.113 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9375, "rerank_score": 0.7308, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "0973ed1af3a40281", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 19:15:09.453000", "retrieval_score": 0.9341, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2023-2033: Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}]}
{"cve_id": "CVE-2022-26507", "decision_time": "2022-05-14 13:15:11.637000", "risk_score": 0.402096, "rank": 19, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02212, "epss_percentile": 0.80258}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "24509affd45b6945", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-17 20:15:07.597000", "retrieval_score": 0.8894, "rerank_score": 0.6864, "leak": false, "snippet": "CVE-2021-21810: A memory corruption vulnerability exists in the XML-parsing ParseAttribs functionality of AT&T Labs\u2019 Xmill 0.7. A specially crafted XML file can"}, {"evidence_id": "1a5260c1d36415a3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-05-17 21:15:07.463000", "retrieval_score": 0.877, "rerank_score": 0.7053, "leak": false, "snippet": "CVE-2020-21836: A heap based buffer overflow vulnerability exists in GNU LibreDWG 0.10 via read_2004_section_preview ../../src/decode.c:3175."}, {"evidence_id": "00f94e78cf6ba147", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8761, "rerank_score": 0.6892, "leak": false, "snippet": "A memory corruption vulnerability exists in the XML-parsing ParseAttribs functionality of AT&T Labs\u2019 Xmill 0.7. A specially crafted XML file can lead to a heap "}, {"evidence_id": "96449fce77609d3b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-12-14 12:15:11.577000", "retrieval_score": 0.8719, "rerank_score": 0.5432, "leak": false, "snippet": "CVE-2021-44442: A vulnerability has been identified in JT Utilities (All versions < V13.1.1.0), JTTK (All versions < V11.1.1.0). JTTK library in affected produc"}, {"evidence_id": "3f5a2f083fb936d6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8711, "rerank_score": 0.7248, "leak": false, "snippet": "A heap based buffer overflow vulnerability exists in GNU LibreDWG 0.10 via read_2004_section_preview ../../src/decode.c:3175."}, {"evidence_id": "67708aa9a12d3d8d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8691, "rerank_score": 0.7303, "leak": false, "snippet": "There is a heap-based buffer overflow in the getString function of util/decompile.c in libming 0.4.8 for INTEGER data. A Crafted input will lead to a denial of "}]}
{"cve_id": "CVE-2023-4762", "decision_time": "2023-10-05 22:15:09.677000", "risk_score": 0.402096, "rank": 20, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-02-06 00:00:00", "epss": 0.37987, "epss_percentile": 0.9836}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a203be8e51f61d14", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9506, "rerank_score": 0.7311, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chromium security se"}, {"evidence_id": "05a626fc1a91ca33", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-05 22:15:09.677000", "retrieval_score": 0.948, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-4762: Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chrom"}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9281, "rerank_score": 0.7286, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "e125b48d4305ea8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:19.710000", "retrieval_score": 0.9269, "rerank_score": 0.728, "leak": false, "snippet": "CVE-2022-3723: Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.924, "rerank_score": 0.7295, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "d073f77451ee72db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.923, "rerank_score": 0.7242, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 114.0.5735.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}]}
{"cve_id": "CVE-2022-25061", "decision_time": "2022-03-27 20:15:08.550000", "risk_score": 0.402096, "rank": 21, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.72495, "epss_percentile": 0.99366}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "227e69c0404234cb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-25 20:15:08.550000", "retrieval_score": 0.9296, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-25061: TP-LINK TL-WR840N(ES)_V6.20_180709 was discovered to contain a command injection vulnerability via the component oal_setIp6DefaultRoute."}, {"evidence_id": "64e0c8ef4caea1b3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-25 20:15:08.503000", "retrieval_score": 0.913, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25060: TP-LINK TL-WR840N(ES)_V6.20_180709 was discovered to contain a command injection vulnerability via the component oal_startPing."}, {"evidence_id": "d6027e2733fd8612", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-22 21:15:07.833000", "retrieval_score": 0.8432, "rerank_score": 0.5095, "leak": false, "snippet": "CVE-2022-26187: TOTOLINK N600R V4.3.0cu.7570_B20200620 was discovered to contain a command injection vulnerability via the pingCheck function."}]}
{"cve_id": "CVE-2023-3420", "decision_time": "2023-07-26 21:15:09.557000", "risk_score": 0.402096, "rank": 22, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.62106, "epss_percentile": 0.99069}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d073f77451ee72db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9492, "rerank_score": 0.7302, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 114.0.5735.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "d10a4c37c09e1bb7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9492, "rerank_score": 0.7311, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 114.0.5735.198 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "59440f21b087a35a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-26 21:15:09.557000", "retrieval_score": 0.9469, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-3420: Type Confusion in V8 in Google Chrome prior to 114.0.5735.198 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "faf985fafe16c705", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-05 22:15:12.383000", "retrieval_score": 0.9461, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2023-3079: Type confusion in V8 in Google Chrome prior to 114.0.5735.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9403, "rerank_score": 0.7309, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9378, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}]}
{"cve_id": "CVE-2024-49119", "decision_time": "2025-01-11 02:04:38.490000", "risk_score": 0.402096, "rank": 23, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01132, "epss_percentile": 0.62155}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5aab4b8414c573e9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9382, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in the Windows Remote Desktop Client when a user connects to a malicious server, aka 'Remote Desktop Client Remote "}, {"evidence_id": "53d591cdf807bae0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-10 14:15:16.753000", "retrieval_score": 0.9316, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-1333: A remote code execution vulnerability exists in the Windows Remote Desktop Client when a user connects to a malicious server, aka 'Remote Desktop"}, {"evidence_id": "54e742a11aacfd59", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9279, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Remote Desktop Services formerly known as Terminal Services when an unauthenticated attacker connects to the tar"}, {"evidence_id": "1b74d4c4ce3fcd7c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.927, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Remote Desktop Services - formerly known as Terminal Services - when an authenticated attacker abuses clipboard "}, {"evidence_id": "db95c3be80870b06", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-05-16 19:29:00.427000", "retrieval_score": 0.9235, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0708: A remote code execution vulnerability exists in Remote Desktop Services formerly known as Terminal Services when an unauthenticated attacker conn"}, {"evidence_id": "c2822cabc14ce8ab", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-07-15 19:15:15.797000", "retrieval_score": 0.922, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0887: A remote code execution vulnerability exists in Remote Desktop Services - formerly known as Terminal Services - when an authenticated attacker ab"}]}
{"cve_id": "CVE-2024-7824", "decision_time": "2024-11-02 17:15:14.913000", "risk_score": 0.402096, "rank": 24, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00422, "epss_percentile": 0.33538}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "be7ff58a8d646480", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9541, "rerank_score": 0.7311, "leak": false, "snippet": "Access of Resource Using Incompatible Type ('Type Confusion') vulnerability in Webroot SecureAnywhere - Web Shield on Windows, ARM, 64 bit, 32 bit (wrUrl.Dll mo"}, {"evidence_id": "896a7b5cd726d3ee", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-10-03 17:15:14.913000", "retrieval_score": 0.9494, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-7824: Access of Resource Using Incompatible Type ('Type Confusion') vulnerability in Webroot SecureAnywhere - Web Shield on Windows, ARM, 64 bit, 32 bi"}, {"evidence_id": "426bd16120cca1e5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9223, "rerank_score": 0.7311, "leak": false, "snippet": "Improper Check for Unusual or Exceptional Conditions vulnerability in Webroot SecureAnywhere - Web Shield on Windows, ARM, 64 bit, 32 bit (wrURL.Dll modules) al"}, {"evidence_id": "f19a715438fa61e9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-10-03 17:15:15.180000", "retrieval_score": 0.9164, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-7826: Improper Check for Unusual or Exceptional Conditions vulnerability in Webroot SecureAnywhere - Web Shield on Windows, ARM, 64 bit, 32 bit (wrURL."}, {"evidence_id": "7348ae8b49445bbf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8747, "rerank_score": 0.7261, "leak": false, "snippet": "Access of Resource Using Incompatible Type ('Type Confusion') vulnerability in Drupal Security Kit allows HTTP DoS.This issue affects Security Kit: from 0.0.0 b"}, {"evidence_id": "b92cb0941956eb22", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-10 14:10:22.520000", "retrieval_score": 0.8467, "rerank_score": 0.6142, "leak": false, "snippet": "CVE-2021-40037: There is a Vulnerability of accessing resources using an incompatible type (type confusion) in the MPTCP subsystem in smartphones. Successful ex"}]}
{"cve_id": "CVE-2022-46706", "decision_time": "2023-09-13 23:15:10.237000", "risk_score": 0.402096, "rank": 25, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00231, "epss_percentile": 0.13711}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "cf635cd0f5a732ee", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9424, "rerank_score": 0.7311, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in Security Update 2022-003 Catalina, macOS Monterey 12.3, macOS Big Sur "}, {"evidence_id": "223e1a299941350b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-14 23:15:10.237000", "retrieval_score": 0.9216, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-46706: A type confusion issue was addressed with improved state handling. This issue is fixed in Security Update 2022-003 Catalina, macOS Monterey 12.3"}, {"evidence_id": "7f7f101e846d579f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.916, "rerank_score": 0.7301, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in iOS 12.5.5, iOS 14.4 and iPadOS 14.4, macOS Big Sur 11.2, Security Upd"}, {"evidence_id": "92a61e895c193aee", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9095, "rerank_score": 0.7283, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in macOS Big Sur 11.0.1, watchOS 7.1, iOS 12.4.9, watchOS 6.2.9, Security"}, {"evidence_id": "15696ecd7da2c590", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:15.080000", "retrieval_score": 0.9033, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2021-30869: A type confusion issue was addressed with improved state handling. This issue is fixed in iOS 12.5.5, iOS 14.4 and iPadOS 14.4, macOS Big Sur 11"}, {"evidence_id": "6bb2dc8d854233e6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-24 20:15:08.773000", "retrieval_score": 0.8909, "rerank_score": 0.7268, "leak": false, "snippet": "CVE-2022-32812: The issue was addressed with improved memory handling. This issue is fixed in macOS Monterey 12.5, macOS Big Sur 11.6.8, Security Update 2022-00"}]}
{"cve_id": "CVE-2024-7520", "decision_time": "2024-09-05 13:15:57.107000", "risk_score": 0.402096, "rank": 26, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00607, "epss_percentile": 0.44214}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "034d3fc963a3eaea", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9433, "rerank_score": 0.7311, "leak": false, "snippet": "A type confusion bug in WebAssembly could be leveraged by an attacker to potentially achieve code execution. This vulnerability affects Firefox < 129, Firefox E"}, {"evidence_id": "6f0f52f1e82bf701", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-06 13:15:57.107000", "retrieval_score": 0.923, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-7520: A type confusion bug in WebAssembly could be leveraged by an attacker to potentially achieve code execution. This vulnerability affects Firefox <"}, {"evidence_id": "6ae358d24449f5ff", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8846, "rerank_score": 0.7307, "leak": false, "snippet": "An attacker was able to achieve code execution in the content process by exploiting a use-after-free in Animation timelines. We have had reports of this vulnera"}, {"evidence_id": "dfaaf347e3254e83", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8836, "rerank_score": 0.7116, "leak": false, "snippet": "A type confusion vulnerability can occur when manipulating JavaScript objects due to issues in Array.pop. This can allow for an exploitable crash. We are aware "}, {"evidence_id": "0d8051e22841f451", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-07-23 14:15:15.233000", "retrieval_score": 0.881, "rerank_score": 0.5908, "leak": false, "snippet": "CVE-2019-11707: A type confusion vulnerability can occur when manipulating JavaScript objects due to issues in Array.pop. This can allow for an exploitable cras"}, {"evidence_id": "8158b5818f43bafa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-03-02 05:15:12.010000", "retrieval_score": 0.8699, "rerank_score": 0.6017, "leak": false, "snippet": "CVE-2019-17026: Incorrect alias information in IonMonkey JIT compiler for setting array elements could lead to a type confusion. We are aware of targeted attack"}]}
{"cve_id": "CVE-2024-21357", "decision_time": "2024-03-14 18:15:52.373000", "risk_score": 0.402096, "rank": 27, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.26899, "epss_percentile": 0.97778}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5fc55e366bca55fa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9467, "rerank_score": 0.731, "leak": false, "snippet": "Windows Pragmatic General Multicast (PGM) Remote Code Execution Vulnerability"}, {"evidence_id": "9c5730821aab1cf1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9467, "rerank_score": 0.731, "leak": false, "snippet": "Windows Pragmatic General Multicast (PGM) Remote Code Execution Vulnerability"}, {"evidence_id": "ff87131e175e5841", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-14 00:15:11.217000", "retrieval_score": 0.9348, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2023-32014: Windows Pragmatic General Multicast (PGM) Remote Code Execution Vulnerability"}, {"evidence_id": "eb42b2dbbfad830c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-11-14 18:15:39.423000", "retrieval_score": 0.9336, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-36397: Windows Pragmatic General Multicast (PGM) Remote Code Execution Vulnerability"}, {"evidence_id": "d742b4657c947a81", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-13 18:15:52.373000", "retrieval_score": 0.932, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2024-21357: Windows Pragmatic General Multicast (PGM) Remote Code Execution Vulnerability"}, {"evidence_id": "607cfc99b948f096", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8877, "rerank_score": 0.7062, "leak": false, "snippet": "Windows GDI+ Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-32439", "decision_time": "2023-07-23 18:15:13.813000", "risk_score": 0.402096, "rank": 28, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-06-23 00:00:00", "epss": 0.18569, "epss_percentile": 0.96884}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5aef28b2a1f5b1f7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9459, "rerank_score": 0.7311, "leak": false, "snippet": "A type confusion issue was addressed with improved checks. This issue is fixed in iOS 16.5.1 and iPadOS 16.5.1, iOS 15.7.7 and iPadOS 15.7.7, macOS Ventura 13.4"}, {"evidence_id": "1d7df17daf34e5a8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9444, "rerank_score": 0.7303, "leak": false, "snippet": "A type confusion issue was addressed with improved checks. This issue is fixed in iOS 15.7.4 and iPadOS 15.7.4, iOS 16.3.1 and iPadOS 16.3.1, macOS Ventura 13.2"}, {"evidence_id": "811893e6c029aeb0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-23 18:15:13.813000", "retrieval_score": 0.9285, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-32439: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 16.5.1 and iPadOS 16.5.1, iOS 15.7.7 and iPadOS 15.7.7, ma"}, {"evidence_id": "dbed17ced67450f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9282, "rerank_score": 0.7301, "leak": false, "snippet": "A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2 and iPadOS 15.7"}, {"evidence_id": "268761fcbde6e486", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-27 20:15:14.710000", "retrieval_score": 0.9249, "rerank_score": 0.7302, "leak": false, "snippet": "CVE-2023-23529: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 15.7.4 and iPadOS 15.7.4, iOS 16.3.1 and iPadOS 16.3.1, ma"}, {"evidence_id": "fcc897d2225b1039", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-15 19:15:25.123000", "retrieval_score": 0.9137, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2022-42856: A type confusion issue was addressed with improved state handling. This issue is fixed in Safari 16.2, tvOS 16.2, macOS Ventura 13.1, iOS 15.7.2"}]}
{"cve_id": "CVE-2023-3079", "decision_time": "2023-07-05 22:15:12.383000", "risk_score": 0.402096, "rank": 29, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-06-07 00:00:00", "epss": 0.31658, "epss_percentile": 0.98064}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d073f77451ee72db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9499, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 114.0.5735.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "d10a4c37c09e1bb7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9491, "rerank_score": 0.7309, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 114.0.5735.198 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "59440f21b087a35a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-26 21:15:09.557000", "retrieval_score": 0.9461, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2023-3420: Type Confusion in V8 in Google Chrome prior to 114.0.5735.198 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "faf985fafe16c705", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-05 22:15:12.383000", "retrieval_score": 0.9453, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-3079: Type confusion in V8 in Google Chrome prior to 114.0.5735.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9414, "rerank_score": 0.7306, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "06d371d2a7647715", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-07 21:15:09.300000", "retrieval_score": 0.9389, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2023-0696: Type confusion in V8 in Google Chrome prior to 110.0.5481.77 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}]}
{"cve_id": "CVE-2023-0696", "decision_time": "2023-03-09 21:15:09.300000", "risk_score": 0.402096, "rank": 30, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00584, "epss_percentile": 0.43152}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "06d371d2a7647715", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-07 21:15:09.300000", "retrieval_score": 0.9459, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-0696: Type confusion in V8 in Google Chrome prior to 110.0.5481.77 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9428, "rerank_score": 0.729, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "29bf0e984fea440d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-02 21:15:12.247000", "retrieval_score": 0.9426, "rerank_score": 0.7291, "leak": false, "snippet": "CVE-2022-4262: Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "e125b48d4305ea8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:19.710000", "retrieval_score": 0.9406, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2022-3723: Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "c893389aa48d35dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9401, "rerank_score": 0.7296, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "340f3ded69dcb611", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9387, "rerank_score": 0.729, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}]}
{"cve_id": "CVE-2022-3723", "decision_time": "2022-12-01 23:15:19.710000", "risk_score": 0.402096, "rank": 31, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-10-28 00:00:00", "epss": 0.0675, "epss_percentile": 0.93118}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c893389aa48d35dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9503, "rerank_score": 0.7311, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "340f3ded69dcb611", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.949, "rerank_score": 0.7309, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "e125b48d4305ea8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:19.710000", "retrieval_score": 0.9472, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-3723: Type confusion in V8 in Google Chrome prior to 107.0.5304.87 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "937dfe5b38a44fe1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.617000", "retrieval_score": 0.9461, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-3652: Type confusion in V8 in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}, {"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9418, "rerank_score": 0.7302, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}, {"evidence_id": "79306adb08aa436c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 20:15:09.403000", "retrieval_score": 0.9376, "rerank_score": 0.7302, "leak": false, "snippet": "CVE-2021-30588: Type confusion in V8 in Google Chrome prior to 92.0.4515.107 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}]}
{"cve_id": "CVE-2022-2068", "decision_time": "2022-07-21 15:15:09.060000", "risk_score": 0.375136, "rank": 32, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.95764, "epss_percentile": 0.99863}, "n_evidence": 8, "n_layers": 3, "evidence": [{"evidence_id": "ef259035e29d425e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9438, "rerank_score": 0.7299, "leak": false, "snippet": "In addition to the c_rehash shell command injection identified in CVE-2022-1292, further circumstances where the c_rehash script does not properly sanitise shel"}, {"evidence_id": "fabc63c0974312ba", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-21 15:15:09.060000", "retrieval_score": 0.9346, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2022-2068: In addition to the c_rehash shell command injection identified in CVE-2022-1292, further circumstances where the c_rehash script does not properl"}, {"evidence_id": "80d520edaa71cdbc", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-21 15:15:09.060000", "retrieval_score": 0.9346, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2022-2068: In addition to the c_rehash shell command injection identified in CVE-2022-1292, further circumstances where the c_rehash script does not properl"}, {"evidence_id": "817e276d8e23ecd5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-03 16:15:18.823000", "retrieval_score": 0.9255, "rerank_score": 0.6866, "leak": false, "snippet": "CVE-2022-1292: The c_rehash script does not properly sanitise shell metacharacters to prevent command injection. This script is distributed by some operating sy"}, {"evidence_id": "19a3b77394b187ca", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9144, "rerank_score": 0.7302, "leak": false, "snippet": "The c_rehash script does not properly sanitise shell metacharacters to prevent command injection. This script is distributed by some operating systems in a mann"}, {"evidence_id": "7cdf32a5fb63a5fa", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-04-20 20:16:38.840000", "retrieval_score": 0.843, "rerank_score": 0.5271, "leak": false, "snippet": "\u2588\u2588\u2588 vulnerable to CVE-2022-22954\n\nI found that one of the targets belongs to DOD vulnerable to CVE-2022-22954 where an attacker may be able to execute any malic"}, {"evidence_id": "801c73f095c5143d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8403, "rerank_score": 0.5702, "leak": false, "snippet": "An issue was discovered in TitanHQ WebTitan before 5.18. It contains a Remote Code Execution issue through which an attacker can execute arbitrary code as root."}, {"evidence_id": "f4d55e62a862520c", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-04-29 13:58:40.254000", "retrieval_score": 0.8398, "rerank_score": 0.5115, "leak": false, "snippet": "\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588 vulnerable to CVE-2022-22954\n\nI found that one of the targets belongs to **DOD** vulnerable to **CVE-2022-22954** where an attacker may be able to ex"}]}
{"cve_id": "CVE-2022-22954", "decision_time": "2022-05-11 20:15:19.890000", "risk_score": 0.356456, "rank": 33, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-04-14 00:00:00", "epss": 0.99997, "epss_percentile": 0.99988}, "n_evidence": 8, "n_layers": 3, "evidence": [{"evidence_id": "982686b23e033a2f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-11 20:15:19.890000", "retrieval_score": 0.9531, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-22954: VMware Workspace ONE Access and Identity Manager contain a remote code execution vulnerability due to server-side template injection. A maliciou"}, {"evidence_id": "3acc62ef05b5511b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8938, "rerank_score": 0.731, "leak": false, "snippet": "VMware Workspace One Access, Access Connector, Identity Manager, and Identity Manager Connector address have a command injection vulnerability."}, {"evidence_id": "2d03399ff10f59c8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-13 18:15:13.230000", "retrieval_score": 0.884, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-22958: VMware Workspace ONE Access, Identity Manager and vRealize Automation contain two remote code execution vulnerabilities (CVE-2022-22957 & CVE-20"}, {"evidence_id": "050a36993aa42c8d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-13 18:15:13.087000", "retrieval_score": 0.8835, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-22957: VMware Workspace ONE Access, Identity Manager and vRealize Automation contain two remote code execution vulnerabilities (CVE-2022-22957 & CVE-20"}, {"evidence_id": "f4d55e62a862520c", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-04-29 13:58:40.254000", "retrieval_score": 0.8801, "rerank_score": 0.7307, "leak": false, "snippet": "\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588 vulnerable to CVE-2022-22954\n\nI found that one of the targets belongs to **DOD** vulnerable to **CVE-2022-22954** where an attacker may be able to ex"}, {"evidence_id": "7cdf32a5fb63a5fa", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-04-20 20:16:38.840000", "retrieval_score": 0.8781, "rerank_score": 0.7306, "leak": false, "snippet": "\u2588\u2588\u2588 vulnerable to CVE-2022-22954\n\nI found that one of the targets belongs to DOD vulnerable to CVE-2022-22954 where an attacker may be able to execute any malic"}, {"evidence_id": "840b1a70b7d8913f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8681, "rerank_score": 0.6293, "leak": false, "snippet": "VMware View Planner 4.x prior to 4.6 Security Patch 1 contains a remote code execution vulnerability. Improper input validation and lack of authorization leadin"}, {"evidence_id": "b3ad78ae60c79af8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8627, "rerank_score": 0.7284, "leak": false, "snippet": "Application Virtualization Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2024-6119", "decision_time": "2024-10-03 16:15:07.177000", "risk_score": 0.356305, "rank": 34, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.66594, "epss_percentile": 0.99188}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "398923b26388e136", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9416, "rerank_score": 0.7307, "leak": false, "snippet": "Issue summary: Applications performing certificate name checks (e.g., TLS clients checking server certificates) may attempt to read an invalid memory address re"}, {"evidence_id": "0d7b4daebc0206d1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-03 16:15:07.177000", "retrieval_score": 0.9345, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2024-6119: Issue summary: Applications performing certificate name checks (e.g., TLS\nclients checking server certificates) may attempt to read an invalid me"}, {"evidence_id": "8b6ec67face87545", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8495, "rerank_score": 0.6172, "leak": false, "snippet": "An issue was discovered in tls_verify_crl in ProFTPD through 1.3.6b. Failure to check for the appropriate field of a CRL entry (checking twice for subject, rath"}, {"evidence_id": "3a30e7ba474b3720", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 18:15:11.047000", "retrieval_score": 0.8398, "rerank_score": 0.5118, "leak": false, "snippet": "CVE-2022-3786: A buffer overrun can be triggered in X.509 certificate verification, specifically in name constraint checking. Note that this occurs after certif"}, {"evidence_id": "13296ec37fd29a7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8392, "rerank_score": 0.5167, "leak": false, "snippet": "A buffer overrun can be triggered in X.509 certificate verification, specifically in name constraint checking. Note that this occurs after certificate chain sig"}, {"evidence_id": "83c40a8c0c61f110", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-01-20 23:40:13.396000", "retrieval_score": 0.8339, "rerank_score": 0.7242, "leak": false, "snippet": "Invalid handling of X509_verify_cert() internal errors in libssl (CVE-2021-4044)\n\nInternally libssl in OpenSSL calls X509_verify_cert() on the client side to\nve"}, {"evidence_id": "c99a1c0cf9ee8142", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-12-14 19:15:07.807000", "retrieval_score": 0.8331, "rerank_score": 0.7224, "leak": false, "snippet": "CVE-2021-4044: Internally libssl in OpenSSL calls X509_verify_cert() on the client side to verify a certificate supplied by a server. That function may return a"}]}
{"cve_id": "CVE-2022-23221", "decision_time": "2022-02-18 17:15:09", "risk_score": 0.351502, "rank": 35, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.64766, "epss_percentile": 0.9914}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "23d2ce3c27fbddd9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-10 14:10:23.643000", "retrieval_score": 0.8782, "rerank_score": 0.7295, "leak": false, "snippet": "CVE-2021-42392: The org.h2.util.JdbcUtils.getConnection method of the H2 database takes as parameters the class name of the driver and URL of the database. An a"}, {"evidence_id": "d3c0096ed5ab2155", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8664, "rerank_score": 0.7202, "leak": false, "snippet": "The org.h2.util.JdbcUtils.getConnection method of the H2 database takes as parameters the class name of the driver and URL of the database. An attacker may pass"}, {"evidence_id": "38b68564dee1759b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8515, "rerank_score": 0.6931, "leak": false, "snippet": "Web Console in Comodo UTM Firewall before 2.7.0 allows remote attackers to execute arbitrary code without authentication via a crafted URL."}, {"evidence_id": "7239e1839ba4e6a1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8508, "rerank_score": 0.7032, "leak": false, "snippet": "In Indexhibit 2.1.5, remote attackers can execute arbitrary code via the v parameter (in conjunction with the id parameter) in a upd_jxcode=true action to the n"}, {"evidence_id": "991d7a57fa051985", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2016-06-07 18:59:02.713000", "retrieval_score": 0.8492, "rerank_score": 0.6381, "leak": false, "snippet": "CVE-2016-3087: Apache Struts 2.3.19 to 2.3.20.2, 2.3.21 to 2.3.24.1, and 2.3.25 to 2.3.28, when Dynamic Method Invocation is enabled, allow remote attackers to "}, {"evidence_id": "f2e39f9afb804548", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-01-30 15:29:04.490000", "retrieval_score": 0.8485, "rerank_score": 0.6163, "leak": false, "snippet": "CVE-2018-17431: Web Console in Comodo UTM Firewall before 2.7.0 allows remote attackers to execute arbitrary code without authentication via a crafted URL."}]}
{"cve_id": "CVE-2022-21445", "decision_time": "2022-05-19 21:15:15.907000", "risk_score": 0.344153, "rank": 36, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-09-18 00:00:00", "epss": 0.6201, "epss_percentile": 0.99067}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "99afc48879de0b4e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-19 21:15:15.907000", "retrieval_score": 0.9398, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-21445: Vulnerability in the Oracle Application Development Framework (ADF) product of Oracle Fusion Middleware (component: ADF Faces). Supported versio"}, {"evidence_id": "8e82059ce6c8ee88", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9097, "rerank_score": 0.7309, "leak": false, "snippet": "Vulnerability in the Oracle Applications Framework product of Oracle E-Business Suite (component: Popups). The supported version that is affected is 12.2.9. Eas"}, {"evidence_id": "17406ed761df9743", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9093, "rerank_score": 0.7306, "leak": false, "snippet": "Vulnerability in the Oracle Applications Framework product of Oracle E-Business Suite (component: Attachments / File Upload). The supported version that is affe"}, {"evidence_id": "c619f7c31d2d9e12", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-04-24 19:59:03.833000", "retrieval_score": 0.9091, "rerank_score": 0.7247, "leak": false, "snippet": "Vulnerability in the Oracle WebLogic Server component of Oracle Fusion Middleware (subcomponent: Servlet Runtime). Supported versions that are affected are 12.1"}, {"evidence_id": "a3880a46e91800c0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-07-15 18:15:14.317000", "retrieval_score": 0.9021, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2020-14534: Vulnerability in the Oracle Applications Framework product of Oracle E-Business Suite (component: Popups). The supported version that is affecte"}, {"evidence_id": "ef51d64c639fb24c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-07-15 18:15:26.520000", "retrieval_score": 0.9008, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2020-14610: Vulnerability in the Oracle Applications Framework product of Oracle E-Business Suite (component: Attachments / File Upload). The supported vers"}]}
{"cve_id": "CVE-2022-25075", "decision_time": "2022-03-26 15:15:30.203000", "risk_score": 0.344153, "rank": 37, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.57204, "epss_percentile": 0.98946}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "a1dabd21536a7707", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.203000", "retrieval_score": 0.9447, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-25075: TOTOLink A3000RU V5.9c.2280_B20180512 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability all"}, {"evidence_id": "ca47bc21d5b9f773", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.327000", "retrieval_score": 0.9318, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-25078: TOTOLink A3600R V4.1.2cu.5182_B20201102 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability a"}, {"evidence_id": "b6ffbc71b1d08bd9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.493000", "retrieval_score": 0.9255, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2022-25082: TOTOLink A950RG V5.9c.4050_B20190424 and V4.1.2cu.5204_B20210112 were discovered to contain a command injection vulnerability in the \"Main\" func"}]}
{"cve_id": "CVE-2022-41033", "decision_time": "2022-11-10 19:15:20.567000", "risk_score": 0.344153, "rank": 38, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-10-11 00:00:00", "epss": 0.01777, "epss_percentile": 0.75293}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "aefe681d4b02a9f5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.948, "rerank_score": 0.7311, "leak": false, "snippet": "Windows COM+ Event System Service Elevation of Privilege Vulnerability"}, {"evidence_id": "0d775a8a1d34417a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-11 19:15:20.567000", "retrieval_score": 0.9228, "rerank_score": 0.7252, "leak": false, "snippet": "CVE-2022-41033: Windows COM+ Event System Service Elevation of Privilege Vulnerability"}, {"evidence_id": "44506cd90fee67c3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8959, "rerank_score": 0.6541, "leak": false, "snippet": "An elevation of privilege vulnerability exists when the Windows ActiveX Installer Service improperly handles memory.To exploit this vulnerability, an attacker w"}, {"evidence_id": "a1749bab9b710e35", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8952, "rerank_score": 0.7229, "leak": false, "snippet": "Windows Event Tracing Elevation of Privilege Vulnerability"}, {"evidence_id": "252e7f3860cce29b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-11-12 19:15:13.410000", "retrieval_score": 0.8923, "rerank_score": 0.7211, "leak": false, "snippet": "CVE-2019-1405: An elevation of privilege vulnerability exists when the Windows Universal Plug and Play (UPnP) service improperly allows COM object creation, aka"}, {"evidence_id": "73b758188e6d4ac4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-03-12 16:15:14.407000", "retrieval_score": 0.8905, "rerank_score": 0.6637, "leak": false, "snippet": "CVE-2020-0773: An elevation of privilege vulnerability exists when the Windows ActiveX Installer Service improperly handles memory.To exploit this vulnerability"}]}
{"cve_id": "CVE-2022-25082", "decision_time": "2022-03-26 15:15:30.493000", "risk_score": 0.344153, "rank": 39, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.16089, "epss_percentile": 0.96502}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "b6ffbc71b1d08bd9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.493000", "retrieval_score": 0.9434, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-25082: TOTOLink A950RG V5.9c.4050_B20190424 and V4.1.2cu.5204_B20210112 were discovered to contain a command injection vulnerability in the \"Main\" func"}, {"evidence_id": "ca47bc21d5b9f773", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.327000", "retrieval_score": 0.9249, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2022-25078: TOTOLink A3600R V4.1.2cu.5182_B20201102 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability a"}, {"evidence_id": "a1dabd21536a7707", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.203000", "retrieval_score": 0.9169, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2022-25075: TOTOLink A3000RU V5.9c.2280_B20180512 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability all"}]}
{"cve_id": "CVE-2022-22587", "decision_time": "2022-04-17 18:15:12.480000", "risk_score": 0.344153, "rank": 40, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-01-28 00:00:00", "epss": 0.11638, "epss_percentile": 0.95494}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5537d3feb39612c4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 18:15:12.480000", "retrieval_score": 0.9152, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-22587: A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.3 and iPadOS 15.3, macOS Big Sur 11.6.3, m"}, {"evidence_id": "a45e409296b67f8a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9142, "rerank_score": 0.7285, "leak": false, "snippet": "A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.1 and iPadOS 15.1. An application may be able to execute a"}, {"evidence_id": "0f93a553269ea89a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9099, "rerank_score": 0.7285, "leak": false, "snippet": "A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.1 and iPadOS 15.1, tvOS 15.1. An application may be able t"}, {"evidence_id": "e8f2b2430a766a48", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:19.153000", "retrieval_score": 0.9035, "rerank_score": 0.7181, "leak": false, "snippet": "CVE-2021-30914: A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.1 and iPadOS 15.1. An application may be a"}, {"evidence_id": "ea643a6e78d3a788", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9024, "rerank_score": 0.7307, "leak": false, "snippet": "A memory corruption issue was addressed with improved memory handling. This issue is fixed in iOS 15.0.2 and iPadOS 15.0.2, macOS Monterey 12.0.1, iOS 14.8.1 an"}, {"evidence_id": "489c1b2d4b50934b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:17.427000", "retrieval_score": 0.8972, "rerank_score": 0.7201, "leak": false, "snippet": "CVE-2021-30894: A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.1 and iPadOS 15.1, tvOS 15.1. An applicati"}]}
{"cve_id": "CVE-2022-20715", "decision_time": "2022-06-02 04:15:09", "risk_score": 0.344153, "rank": 41, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0123, "epss_percentile": 0.6493}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "86ead419ad83b758", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9257, "rerank_score": 0.731, "leak": false, "snippet": "A vulnerability in the WebVPN service of Cisco Adaptive Security Appliance (ASA) Software and Cisco Firepower Threat Defense (FTD) Software could allow an authe"}, {"evidence_id": "20df71f2a1b13eb3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-05-03 15:29:00.977000", "retrieval_score": 0.9195, "rerank_score": 0.7238, "leak": false, "snippet": "CVE-2019-1693: A vulnerability in the WebVPN service of Cisco Adaptive Security Appliance (ASA) Software and Cisco Firepower Threat Defense (FTD) Software could"}, {"evidence_id": "30a911549803022c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.916, "rerank_score": 0.7305, "leak": false, "snippet": "A vulnerability in the Internet Key Exchange Version 2 (IKEv2) implementation of Cisco Adaptive Security Appliance (ASA) Software and Cisco Firepower Threat Def"}, {"evidence_id": "bbbcae0b4e0236b1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9152, "rerank_score": 0.731, "leak": false, "snippet": "A vulnerability in the Internet Key Exchange version 1 (IKEv1) feature of Cisco Adaptive Security Appliance (ASA) Software and Cisco Firepower Threat Defense (F"}, {"evidence_id": "7ade6f26a0ddf38f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-06-07 12:29:00.403000", "retrieval_score": 0.9098, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2018-0296: A vulnerability in the web interface of the Cisco Adaptive Security Appliance (ASA) could allow an unauthenticated, remote attacker to cause an a"}, {"evidence_id": "25aa7b6141e69a10", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-10-21 19:15:16.077000", "retrieval_score": 0.9089, "rerank_score": 0.7283, "leak": false, "snippet": "CVE-2020-3436: A vulnerability in the web services interface of Cisco Adaptive Security Appliance (ASA) and Cisco Firepower Threat Defense (FTD) Software could "}]}
{"cve_id": "CVE-2022-28055", "decision_time": "2022-06-03 03:15:07.697000", "risk_score": 0.344153, "rank": 42, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0147, "epss_percentile": 0.70304}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d07bf0038bf8c388", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-04 03:15:07.697000", "retrieval_score": 0.9247, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2022-28055: Fusionpbx v4.4 and below contains a command injection vulnerability via the download email logs function."}, {"evidence_id": "96c613ee56d615ca", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8866, "rerank_score": 0.6786, "leak": false, "snippet": "resources/cmd.php in FusionPBX up to 4.5.7 suffers from a command injection vulnerability due to a lack of input validation, which allows authenticated administ"}, {"evidence_id": "c0dcf85ad8e62ddb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-21 19:15:10.970000", "retrieval_score": 0.8819, "rerank_score": 0.5268, "leak": false, "snippet": "CVE-2019-16965: resources/cmd.php in FusionPBX up to 4.5.7 suffers from a command injection vulnerability due to a lack of input validation, which allows authen"}, {"evidence_id": "b089829ff4943971", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8808, "rerank_score": 0.5668, "leak": false, "snippet": "app/backup/index.php in the Backup Module in FusionPBX 4.4.3 suffers from a command injection vulnerability due to a lack of input validation, which allows auth"}, {"evidence_id": "bdbbf04649167cdb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-06-17 19:15:11.390000", "retrieval_score": 0.8784, "rerank_score": 0.5602, "leak": false, "snippet": "CVE-2019-11410: app/backup/index.php in the Backup Module in FusionPBX 4.4.3 suffers from a command injection vulnerability due to a lack of input validation, w"}, {"evidence_id": "278e83fcb247aa6b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8581, "rerank_score": 0.6245, "leak": false, "snippet": "app/operator_panel/exec.php in the Operator Panel module in FusionPBX 4.4.3 suffers from a command injection vulnerability due to a lack of input validation tha"}]}
{"cve_id": "CVE-2024-2887", "decision_time": "2024-04-25 21:15:53.300000", "risk_score": 0.344153, "rank": 43, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.19883, "epss_percentile": 0.97081}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "3d0ab057fa3d7ee2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-26 21:15:53.300000", "retrieval_score": 0.9524, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-2887: Type Confusion in WebAssembly in Google Chrome prior to 123.0.6312.86 allowed a remote attacker to execute arbitrary code via a crafted HTML page"}, {"evidence_id": "05a626fc1a91ca33", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-05 22:15:09.677000", "retrieval_score": 0.9193, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2023-4762: Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chrom"}, {"evidence_id": "a203be8e51f61d14", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9154, "rerank_score": 0.6611, "leak": false, "snippet": "Type Confusion in V8 in Google Chrome prior to 116.0.5845.179 allowed a remote attacker to execute arbitrary code via a crafted HTML page. (Chromium security se"}, {"evidence_id": "0973ed1af3a40281", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 19:15:09.453000", "retrieval_score": 0.9074, "rerank_score": 0.7275, "leak": false, "snippet": "CVE-2023-2033: Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML"}, {"evidence_id": "551caca33013afcf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9027, "rerank_score": 0.7154, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 112.0.5615.121 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromiu"}, {"evidence_id": "588f336f122650dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9007, "rerank_score": 0.7122, "leak": false, "snippet": "Type confusion in V8 in Google Chrome prior to 108.0.5359.94 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chromium"}]}
{"cve_id": "CVE-2022-34715", "decision_time": "2022-09-08 20:15:11.600000", "risk_score": 0.344153, "rank": 44, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.80103, "epss_percentile": 0.99565}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "789d7ba88dc1e6aa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9346, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Network File System Remote Code Execution Vulnerability"}, {"evidence_id": "b41c48aa22f1c96f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9346, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Network File System Remote Code Execution Vulnerability"}, {"evidence_id": "58deb0d127ea8674", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9346, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Network File System Remote Code Execution Vulnerability"}, {"evidence_id": "6d8b0d7746bb4db0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 21:15:10.750000", "retrieval_score": 0.9176, "rerank_score": 0.7278, "leak": false, "snippet": "CVE-2022-26937: Windows Network File System Remote Code Execution Vulnerability"}, {"evidence_id": "64b0d393271da5f9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-09 20:15:11.600000", "retrieval_score": 0.9134, "rerank_score": 0.7273, "leak": false, "snippet": "CVE-2022-34715: Windows Network File System Remote Code Execution Vulnerability"}, {"evidence_id": "ee07e96dd87c17ff", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-12 23:15:09.807000", "retrieval_score": 0.9075, "rerank_score": 0.7286, "leak": false, "snippet": "CVE-2022-22039: Windows Network File System Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-21287", "decision_time": "2023-09-13 22:15:13.663000", "risk_score": 0.344153, "rank": 45, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00419, "epss_percentile": 0.333}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "1730abd7e167c6f7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9491, "rerank_score": 0.7311, "leak": false, "snippet": "In multiple locations, there is a possible code execution due to type confusion. This could lead to remote code execution with no additional execution privilege"}, {"evidence_id": "74474f4ab49eeb3d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-14 22:15:13.663000", "retrieval_score": 0.9072, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-21287: In multiple locations, there is a possible code execution due to type confusion. This could lead to remote code execution with no additional exe"}, {"evidence_id": "9af4d4c96fa4d273", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8938, "rerank_score": 0.7271, "leak": false, "snippet": "In multiple locations, there is a possible null dereference due to a missing null check. This could lead to remote denial of service with no additional executio"}, {"evidence_id": "0ee0aad768edd932", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8731, "rerank_score": 0.7275, "leak": false, "snippet": "In multiple locations, there is a possible way to access media content belonging to another user due to a missing permission check. This could lead to local inf"}]}
{"cve_id": "CVE-2024-5843", "decision_time": "2024-07-11 21:15:55.150000", "risk_score": 0.344153, "rank": 46, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00469, "epss_percentile": 0.36786}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "8bea7235ca60a01c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9555, "rerank_score": 0.7311, "leak": false, "snippet": "Inappropriate implementation in Downloads in Google Chrome prior to 126.0.6478.54 allowed a remote attacker to obfuscate security UI via a malicious file. (Chro"}, {"evidence_id": "475ef358638d15b1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-11 21:15:55.150000", "retrieval_score": 0.9348, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-5843: Inappropriate implementation in Downloads in Google Chrome prior to 126.0.6478.54 allowed a remote attacker to obfuscate security UI via a malici"}, {"evidence_id": "b0e7cfa50cdddeb9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9025, "rerank_score": 0.6152, "leak": false, "snippet": "Inappropriate implementation in Fullscreen in Google Chrome prior to 116.0.5845.96 allowed a remote attacker to obfuscate security UI via a crafted HTML page. ("}, {"evidence_id": "39074d9a803a73c5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9024, "rerank_score": 0.6942, "leak": false, "snippet": "Inappropriate implementation in Interstitials in Google Chrome prior to 117.0.5938.62 allowed a remote attacker to obfuscate security UI via a crafted HTML page"}, {"evidence_id": "37099bb38eb17383", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-12 21:15:09.073000", "retrieval_score": 0.8952, "rerank_score": 0.6757, "leak": false, "snippet": "CVE-2023-4909: Inappropriate implementation in Interstitials in Google Chrome prior to 117.0.5938.62 allowed a remote attacker to obfuscate security UI via a cr"}, {"evidence_id": "2732609634d2180a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-15 18:15:13.290000", "retrieval_score": 0.8922, "rerank_score": 0.7058, "leak": false, "snippet": "CVE-2023-4365: Inappropriate implementation in Fullscreen in Google Chrome prior to 116.0.5845.96 allowed a remote attacker to obfuscate security UI via a craft"}]}
{"cve_id": "CVE-2024-11508", "decision_time": "2024-12-22 21:15:08.973000", "risk_score": 0.344153, "rank": 47, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00381, "epss_percentile": 0.29691}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6df362f67e1f1140", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9569, "rerank_score": 0.7311, "leak": false, "snippet": "IrfanView DXF File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary code on affected "}, {"evidence_id": "cdebb99b52c33f04", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-22 21:15:08.973000", "retrieval_score": 0.9559, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-11508: IrfanView DXF File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary c"}, {"evidence_id": "7e5494cc83415064", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-22 21:15:11.903000", "retrieval_score": 0.9443, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-11534: IrfanView DXF File Parsing Out-Of-Bounds Read Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitra"}, {"evidence_id": "d4d332abe2af478d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-22 21:15:15.917000", "retrieval_score": 0.9441, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-11569: IrfanView DXF File Parsing Out-Of-Bounds Read Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitra"}, {"evidence_id": "6e308e55e2776a98", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.942, "rerank_score": 0.7311, "leak": false, "snippet": "IrfanView DXF File Parsing Out-Of-Bounds Read Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary code on affec"}, {"evidence_id": "44242eaf951490f4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9414, "rerank_score": 0.7311, "leak": false, "snippet": "IrfanView DXF File Parsing Out-Of-Bounds Read Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary code on affec"}]}
{"cve_id": "CVE-2023-29300", "decision_time": "2023-08-11 16:15:11.733000", "risk_score": 0.344153, "rank": 48, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-01-08 00:00:00", "epss": 0.99984, "epss_percentile": 0.99982}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "8b44d70bc8ac1b7e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9391, "rerank_score": 0.7311, "leak": false, "snippet": "Adobe ColdFusion versions 2018u16 (and earlier), 2021u6 (and earlier) and 2023.0.0.330468 (and earlier) are affected by a Deserialization of Untrusted Data vuln"}, {"evidence_id": "61f3fdd30f4c9f36", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9355, "rerank_score": 0.6753, "leak": false, "snippet": "Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Data vulnerability"}, {"evidence_id": "92ec81bce6172873", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9354, "rerank_score": 0.7308, "leak": false, "snippet": "Adobe ColdFusion versions 2023.5 (and earlier) and 2021.11 (and earlier) are affected by an Deserialization of Untrusted Data vulnerability that could result in"}, {"evidence_id": "3585cd68ce165867", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-20 16:15:12.180000", "retrieval_score": 0.9335, "rerank_score": 0.7164, "leak": false, "snippet": "CVE-2023-38203: Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Da"}, {"evidence_id": "8b843ca8706143e1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-12 16:15:11.733000", "retrieval_score": 0.9313, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-29300: Adobe ColdFusion versions 2018u16 (and earlier), 2021u6 (and earlier) and 2023.0.0.330468 (and earlier) are affected by a Deserialization of Unt"}, {"evidence_id": "8b3ce209ccf97366", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-23 20:15:15.167000", "retrieval_score": 0.9232, "rerank_score": 0.7297, "leak": false, "snippet": "CVE-2023-26359: Adobe ColdFusion versions 2018 Update 15 (and earlier) and 2021 Update 5 (and earlier) are affected by a Deserialization of Untrusted Data vulne"}]}
{"cve_id": "CVE-2022-22995", "decision_time": "2022-04-24 23:15:08.410000", "risk_score": 0.344153, "rank": 49, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02634, "epss_percentile": 0.83531}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "f2e78ae3f02a7989", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-25 23:15:08.410000", "retrieval_score": 0.9254, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-22995: The combination of primitives offered by SMB and AFP in their default configuration allows the arbitrary writing of files. By exploiting these c"}, {"evidence_id": "1d58cedca8946daa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8413, "rerank_score": 0.7025, "leak": false, "snippet": "An arbitrary file write vulnerability in Trend Micro Email Encryption Gateway 5.5 could allow an attacker to inject arbitrary data, which may lead to gaining co"}, {"evidence_id": "afcda268e99d36b7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8403, "rerank_score": 0.7086, "leak": false, "snippet": "Buffer Overflow vulnerability in Ayukov NFTPD 2.0 and earlier allows remote attackers to execute arbitrary code."}, {"evidence_id": "3bdcf37d911156a7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8395, "rerank_score": 0.6677, "leak": false, "snippet": "Adobe Digital Editions 4.5.4 and earlier has an exploitable use after free vulnerability. Successful exploitation could lead to arbitrary code execution."}]}
{"cve_id": "CVE-2023-38204", "decision_time": "2023-10-14 08:15:07.617000", "risk_score": 0.341064, "rank": 50, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.65488, "epss_percentile": 0.99158}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0fc0e381e9a2de64", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9406, "rerank_score": 0.7311, "leak": false, "snippet": "Adobe ColdFusion versions 2018u18 (and earlier), 2021u8 (and earlier) and 2023u2 (and earlier) are affected by a Deserialization of Untrusted Data vulnerability"}, {"evidence_id": "61f3fdd30f4c9f36", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9379, "rerank_score": 0.6952, "leak": false, "snippet": "Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Data vulnerability"}, {"evidence_id": "e184b939e480ce93", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-14 08:15:07.617000", "retrieval_score": 0.936, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-38204: Adobe ColdFusion versions 2018u18 (and earlier), 2021u8 (and earlier) and 2023u2 (and earlier) are affected by a Deserialization of Untrusted Da"}, {"evidence_id": "92ec81bce6172873", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9343, "rerank_score": 0.7304, "leak": false, "snippet": "Adobe ColdFusion versions 2023.5 (and earlier) and 2021.11 (and earlier) are affected by an Deserialization of Untrusted Data vulnerability that could result in"}, {"evidence_id": "3585cd68ce165867", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-20 16:15:12.180000", "retrieval_score": 0.9334, "rerank_score": 0.719, "leak": false, "snippet": "CVE-2023-38203: Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Da"}, {"evidence_id": "8b843ca8706143e1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-12 16:15:11.733000", "retrieval_score": 0.9262, "rerank_score": 0.7221, "leak": false, "snippet": "CVE-2023-29300: Adobe ColdFusion versions 2018u16 (and earlier), 2021u6 (and earlier) and 2023.0.0.330468 (and earlier) are affected by a Deserialization of Unt"}]}
{"cve_id": "CVE-2024-31471", "decision_time": "2024-06-13 23:15:09.753000", "risk_score": 0.327685, "rank": 51, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01582, "epss_percentile": 0.72305}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "8c5e3683a980db5a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-14 23:15:09.753000", "retrieval_score": 0.9434, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-31471: There is a command injection vulnerability in the underlying Central Communications service that could lead to unauthenticated remote code execu"}, {"evidence_id": "831cbb51f5bb68e2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9381, "rerank_score": 0.731, "leak": false, "snippet": "There are buffer overflow vulnerabilities in multiple underlying services that could lead to unauthenticated remote code execution by sending specially crafted "}, {"evidence_id": "501d322fe717af92", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9381, "rerank_score": 0.731, "leak": false, "snippet": "There are buffer overflow vulnerabilities in multiple underlying services that could lead to unauthenticated remote code execution by sending specially crafted "}, {"evidence_id": "d250bc6d6dd5c3a8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9381, "rerank_score": 0.731, "leak": false, "snippet": "There are buffer overflow vulnerabilities in multiple underlying services that could lead to unauthenticated remote code execution by sending specially crafted "}, {"evidence_id": "5bc4813076c0d8fa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-14 23:15:10.290000", "retrieval_score": 0.9345, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-31473: There is a command injection vulnerability in the underlying deauthentication service that could lead to unauthenticated remote code execution b"}, {"evidence_id": "4a0e1de765ee9bfc", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-14 23:15:08.870000", "retrieval_score": 0.9233, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-31468: There are buffer overflow vulnerabilities in the underlying Central Communications service that could lead to unauthenticated remote code execut"}, {"evidence_id": "b0b93f2eb976d3ee", "source_layer": "discourse", "source": "hackerone", "timestamp": "2023-01-06 18:57:47.352000", "retrieval_score": 0.8503, "rerank_score": 0.7005, "leak": false, "snippet": "[\u2588\u2588\u2588\u2588\u2588\u2588\u2588] Remote Code Execution at \u2588\u2588\u2588\u2588\u2588\u2588 [CVE-2021-44529] [HtUS]\n\n**IP Address used to find vulnerability:**\n\n <CODE> \n\n**Vulnerable Website URL or Application"}]}
{"cve_id": "CVE-2023-21529", "decision_time": "2023-03-16 20:15:11.743000", "risk_score": 0.317192, "rank": 52, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2026-04-13 00:00:00", "epss": 0.62104, "epss_percentile": 0.99069}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6193fa90eb04556f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "96c0f1e083347718", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "fd87b6d26b9c47de", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "ad9bf7ee21a567bf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-13 20:15:21.470000", "retrieval_score": 0.9219, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-28480: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "36c5abcf95986e2b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-14 18:15:11.163000", "retrieval_score": 0.9215, "rerank_score": 0.728, "leak": false, "snippet": "CVE-2021-34473: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "a54ae0c589ad02d3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-03 00:15:12.227000", "retrieval_score": 0.9213, "rerank_score": 0.7276, "leak": false, "snippet": "CVE-2021-26858: Microsoft Exchange Server Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-32031", "decision_time": "2023-07-14 15:15:10.013000", "risk_score": 0.317192, "rank": 53, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.82228, "epss_percentile": 0.99614}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6193fa90eb04556f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "96c0f1e083347718", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "fd87b6d26b9c47de", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "ad9bf7ee21a567bf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-13 20:15:21.470000", "retrieval_score": 0.9219, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-28480: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "36c5abcf95986e2b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-14 18:15:11.163000", "retrieval_score": 0.9215, "rerank_score": 0.728, "leak": false, "snippet": "CVE-2021-34473: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "a54ae0c589ad02d3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-03 00:15:12.227000", "retrieval_score": 0.9213, "rerank_score": 0.7276, "leak": false, "snippet": "CVE-2021-26858: Microsoft Exchange Server Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2024-21318", "decision_time": "2024-02-08 18:15:55.883000", "risk_score": 0.317192, "rank": 54, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.30801, "epss_percentile": 0.9801}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "302c57f33bc4f979", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-06-09 20:15:13.163000", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2020-1181: A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web cont"}, {"evidence_id": "621d3f4648724350", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9321, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web controls, aka 'Micr"}, {"evidence_id": "ab5acdb05e9ad24a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9287, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "c67bfa6d85993456", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9272, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "1b9887869ec70251", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.443000", "retrieval_score": 0.9248, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0594: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}, {"evidence_id": "ee5657c1ec2e94b7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.757000", "retrieval_score": 0.9245, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0604: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}]}
{"cve_id": "CVE-2023-21707", "decision_time": "2023-03-16 20:15:13.977000", "risk_score": 0.317192, "rank": 55, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.8202, "epss_percentile": 0.9961}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6193fa90eb04556f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "96c0f1e083347718", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "fd87b6d26b9c47de", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "ad9bf7ee21a567bf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-13 20:15:21.470000", "retrieval_score": 0.9219, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-28480: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "36c5abcf95986e2b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-14 18:15:11.163000", "retrieval_score": 0.9215, "rerank_score": 0.728, "leak": false, "snippet": "CVE-2021-34473: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "a54ae0c589ad02d3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-03 00:15:12.227000", "retrieval_score": 0.9213, "rerank_score": 0.7276, "leak": false, "snippet": "CVE-2021-26858: Microsoft Exchange Server Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-21722", "decision_time": "2023-03-16 20:15:14.773000", "risk_score": 0.317192, "rank": 56, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00917, "epss_percentile": 0.55394}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "b10b5dc31f4ba9e1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9068, "rerank_score": 0.731, "leak": false, "snippet": "A denial of service vulnerability exists when .NET Framework and .NET Core improperly process RegEx strings, aka '.NET Framework and .NET Core Denial of Service"}, {"evidence_id": "e853e40e495662e0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-05-16 19:29:04.957000", "retrieval_score": 0.9016, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2019-0980: A denial of service vulnerability exists when .NET Framework or .NET Core improperly handle web requests, aka '.Net Framework and .Net Core Denia"}, {"evidence_id": "8abf2471c53c9c95", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-05-16 19:29:05.020000", "retrieval_score": 0.9015, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2019-0981: A denial of service vulnerability exists when .NET Framework or .NET Core improperly handle web requests, aka '.Net Framework and .Net Core Denia"}, {"evidence_id": "a1551280f6c80934", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-14 20:15:14.773000", "retrieval_score": 0.8986, "rerank_score": 0.7291, "leak": false, "snippet": "CVE-2023-21722: .NET Framework Denial of Service Vulnerability"}, {"evidence_id": "d87702650498fb0d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8771, "rerank_score": 0.7291, "leak": false, "snippet": ".NET Core 1.0, 1.1, and 2.0 allow an unauthenticated attacker to remotely cause a denial of service attack against a .NET Core web application by improperly par"}, {"evidence_id": "f7e8788c96be7616", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8641, "rerank_score": 0.5896, "leak": false, "snippet": "A vulnerability exists in certain .Net Framework API's and Visual Studio in the way they parse URL's, aka '.NET Framework and Visual Studio Spoofing Vulnerabili"}]}
{"cve_id": "CVE-2023-43154", "decision_time": "2023-10-27 15:19:33.323000", "risk_score": 0.305289, "rank": 57, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00973, "epss_percentile": 0.57322}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "82dd76d8be164075", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9472, "rerank_score": 0.7311, "leak": false, "snippet": "In Macrob7 Macs Framework Content Management System (CMS) 1.1.4f, loose comparison in \"isValidLogin()\" function during login attempt results in PHP type confusi"}, {"evidence_id": "2f63862945294ec8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-27 15:19:33.323000", "retrieval_score": 0.9256, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-43154: In Macrob7 Macs Framework Content Management System (CMS) 1.1.4f, loose comparison in \"isValidLogin()\" function during login attempt results in "}, {"evidence_id": "e9c2e271386f7db1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8318, "rerank_score": 0.5687, "leak": false, "snippet": "cmsmadesimple version 2.2.7 contains a Incorrect Access Control vulnerability in the function of send_recovery_email in the line \"$url = $config['admin_url'] . "}, {"evidence_id": "9211fcd1b6402c16", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8298, "rerank_score": 0.5813, "leak": false, "snippet": "A cross-site scripting (XSS) vulnerability in the background administrator article management module of Maccms 8.0 allows attackers to steal administrator and u"}, {"evidence_id": "e1fedbcdf520057f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-04-18 19:29:00.223000", "retrieval_score": 0.8274, "rerank_score": 0.5114, "leak": false, "snippet": "CVE-2018-1000158: cmsmadesimple version 2.2.7 contains a Incorrect Access Control vulnerability in the function of send_recovery_email in the line \"$url = $conf"}, {"evidence_id": "c8b495e71fa0c5bd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-26 19:15:07.230000", "retrieval_score": 0.8205, "rerank_score": 0.5001, "leak": false, "snippet": "CVE-2021-32648: octobercms in a CMS platform based on the Laravel PHP Framework. In affected versions of the october/system package an attacker can request an a"}]}
{"cve_id": "CVE-2024-20078", "decision_time": "2024-07-31 05:15:04.227000", "risk_score": 0.305289, "rank": 58, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00261, "epss_percentile": 0.17213}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "494c7b1472d71398", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9589, "rerank_score": 0.7311, "leak": false, "snippet": "In venc, there is a possible out of bounds write due to type confusion. This could lead to local escalation of privilege with System execution privileges needed"}, {"evidence_id": "886504fda63943d0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-07-01 05:15:04.227000", "retrieval_score": 0.9331, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-20078: In venc, there is a possible out of bounds write due to type confusion. This could lead to local escalation of privilege with System execution p"}, {"evidence_id": "d7409afc1eaf93dd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8869, "rerank_score": 0.7294, "leak": false, "snippet": "In display, there is a possible out of bounds write due to an incorrect bounds check. This could lead to local escalation of privilege with System execution pri"}, {"evidence_id": "b82e60f3532d0025", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8851, "rerank_score": 0.7299, "leak": false, "snippet": "In ccu, there is a possible out of bounds write due to a missing bounds check. This could lead to local escalation of privilege with System execution privileges"}, {"evidence_id": "656b0907bcedd5af", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-04 03:15:07.193000", "retrieval_score": 0.8661, "rerank_score": 0.6791, "leak": false, "snippet": "CVE-2024-20023: In flashc, there is a possible out of bounds write due to lack of valudation. This could lead to local escalation of privilege with System execu"}, {"evidence_id": "b84db3994367635d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-04 03:15:07.237000", "retrieval_score": 0.8644, "rerank_score": 0.686, "leak": false, "snippet": "CVE-2024-20024: In flashc, there is a possible out of bounds write due to lack of valudation. This could lead to local escalation of privilege with System execu"}]}
{"cve_id": "CVE-2023-6015", "decision_time": "2023-12-16 16:15:34.370000", "risk_score": 0.278328, "rank": 59, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.04408, "epss_percentile": 0.90053}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "096c5bdfc915db4d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-11-16 16:15:34.370000", "retrieval_score": 0.8877, "rerank_score": 0.7296, "leak": false, "snippet": "CVE-2023-6015: MLflow allowed arbitrary files to be PUT onto the server."}, {"evidence_id": "322ab7941b023c89", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8852, "rerank_score": 0.7311, "leak": false, "snippet": "MLflow allowed arbitrary files to be PUT onto the server."}, {"evidence_id": "69ee6285ea7e24dd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-24 15:15:10.193000", "retrieval_score": 0.8385, "rerank_score": 0.5286, "leak": false, "snippet": "CVE-2023-1177: Path Traversal: '\\..\\filename' in GitHub repository mlflow/mlflow prior to 2.2.1."}, {"evidence_id": "b4f6cfaa505e78f2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8376, "rerank_score": 0.5548, "leak": false, "snippet": "Insecure Temporary File in GitHub repository mlflow/mlflow prior to 1.23.1."}, {"evidence_id": "a7582e362e720748", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-23 09:15:14.420000", "retrieval_score": 0.8356, "rerank_score": 0.5294, "leak": false, "snippet": "CVE-2022-0736: Insecure Temporary File in GitHub repository mlflow/mlflow prior to 1.23.1."}, {"evidence_id": "982a65244e773a5a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8351, "rerank_score": 0.5011, "leak": false, "snippet": "An arbitrary file upload vulnerability in the file upload module of PayloadCMS v0.15.0 allows attackers to execute arbitrary code via a crafted SVG file."}]}
{"cve_id": "CVE-2023-23836", "decision_time": "2023-03-17 19:15:13.007000", "risk_score": 0.269741, "rank": 60, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.80298, "epss_percentile": 0.99569}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "88e90828977065fb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-20 21:15:10.147000", "retrieval_score": 0.9354, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-38108: SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with Orion admin-leve"}, {"evidence_id": "d286677a4510cf26", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-15 19:15:11.763000", "retrieval_score": 0.9349, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-38111: SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with Orion admin-leve"}, {"evidence_id": "962934053ce11a7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9329, "rerank_score": 0.7311, "leak": false, "snippet": "SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with Orion admin-level account access"}, {"evidence_id": "82d29006144e0862", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9329, "rerank_score": 0.7311, "leak": false, "snippet": "SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with Orion admin-level account access"}, {"evidence_id": "73316fcad1b9fd18", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-15 19:15:13.007000", "retrieval_score": 0.9265, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-23836: SolarWinds Platform version 2022.4.1 was found to be susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote ad"}, {"evidence_id": "f2e826f710e926ce", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9129, "rerank_score": 0.731, "leak": false, "snippet": "SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with valid access to SolarWinds Web C"}, {"evidence_id": "7cdf32a5fb63a5fa", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-04-20 20:16:38.840000", "retrieval_score": 0.8489, "rerank_score": 0.5001, "leak": false, "snippet": "\u2588\u2588\u2588 vulnerable to CVE-2022-22954\n\nI found that one of the targets belongs to DOD vulnerable to CVE-2022-22954 where an attacker may be able to execute any malic"}]}
{"cve_id": "CVE-2024-27793", "decision_time": "2024-06-13 15:13:02.777000", "risk_score": 0.262128, "rank": 61, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00683, "epss_percentile": 0.47558}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "54ddfe88fa31278d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-14 15:13:02.777000", "retrieval_score": 0.8988, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-27793: The issue was addressed with improved checks. This issue is fixed in iTunes 12.13.2 for Windows. Parsing a file may lead to an unexpected app te"}, {"evidence_id": "88760ddadaca1ef4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8763, "rerank_score": 0.7027, "leak": false, "snippet": "This issue was addressed with improved checks. This issue is fixed in macOS Monterey 12.4. An attacker may be able to cause unexpected application termination o"}, {"evidence_id": "cbb026bc757fc883", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8576, "rerank_score": 0.723, "leak": false, "snippet": "An out-of-bounds read was addressed with improved bounds checking. This issue is fixed in Xcode 13.3. Opening a maliciously crafted file may lead to unexpected "}, {"evidence_id": "3fcc8445ef0e618d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8542, "rerank_score": 0.6478, "leak": false, "snippet": "The issue was addressed with improved bounds checks. This issue is fixed in macOS Ventura 13.3, macOS Monterey 12.6.4, macOS Big Sur 11.7.5. A remote user may b"}, {"evidence_id": "a373fb3a1f89cd59", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-26 19:15:08.233000", "retrieval_score": 0.8433, "rerank_score": 0.6261, "leak": false, "snippet": "CVE-2022-26708: This issue was addressed with improved checks. This issue is fixed in macOS Monterey 12.4. An attacker may be able to cause unexpected applicati"}, {"evidence_id": "4fa0aeb550ef8d6f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 20:15:22.970000", "retrieval_score": 0.8391, "rerank_score": 0.6496, "leak": false, "snippet": "CVE-2022-42800: This issue was addressed with improved checks. This issue is fixed in iOS 15.7.1 and iPadOS 15.7.1, macOS Ventura 13, watchOS 9.1, iOS 16.1 and "}]}
{"cve_id": "CVE-2023-38203", "decision_time": "2023-08-19 16:15:12.180000", "risk_score": 0.256102, "rank": 62, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-01-08 00:00:00", "epss": 0.97003, "epss_percentile": 0.99883}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "61f3fdd30f4c9f36", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9405, "rerank_score": 0.7311, "leak": false, "snippet": "Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Data vulnerability"}, {"evidence_id": "0fc0e381e9a2de64", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9378, "rerank_score": 0.7294, "leak": false, "snippet": "Adobe ColdFusion versions 2018u18 (and earlier), 2021u8 (and earlier) and 2023u2 (and earlier) are affected by a Deserialization of Untrusted Data vulnerability"}, {"evidence_id": "3585cd68ce165867", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-20 16:15:12.180000", "retrieval_score": 0.9362, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-38203: Adobe ColdFusion versions 2018u17 (and earlier), 2021u7 (and earlier) and 2023u1 (and earlier) are affected by a Deserialization of Untrusted Da"}, {"evidence_id": "92ec81bce6172873", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9351, "rerank_score": 0.7306, "leak": false, "snippet": "Adobe ColdFusion versions 2023.5 (and earlier) and 2021.11 (and earlier) are affected by an Deserialization of Untrusted Data vulnerability that could result in"}, {"evidence_id": "8b843ca8706143e1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-12 16:15:11.733000", "retrieval_score": 0.9258, "rerank_score": 0.712, "leak": false, "snippet": "CVE-2023-29300: Adobe ColdFusion versions 2018u16 (and earlier), 2021u6 (and earlier) and 2023.0.0.330468 (and earlier) are affected by a Deserialization of Unt"}, {"evidence_id": "8b3ce209ccf97366", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-23 20:15:15.167000", "retrieval_score": 0.9234, "rerank_score": 0.7295, "leak": false, "snippet": "CVE-2023-26359: Adobe ColdFusion versions 2018 Update 15 (and earlier) and 2021 Update 5 (and earlier) are affected by a Deserialization of Untrusted Data vulne"}]}
{"cve_id": "CVE-2022-23665", "decision_time": "2022-06-15 20:15:15.717000", "risk_score": 0.247345, "rank": 63, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02084, "epss_percentile": 0.79068}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "cbb137dbf52a72bb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-16 21:15:07.943000", "retrieval_score": 0.9512, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-23667: A authenticated remote command injection vulnerability was discovered in Aruba ClearPass Policy Manager version(s): 6.10.4 and below, 6.9.9 and "}, {"evidence_id": "68d9e1a5048faf9c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-16 20:15:15.717000", "retrieval_score": 0.9498, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-23665: A authenticated remote command injection vulnerability was discovered in Aruba ClearPass Policy Manager version(s): 6.10.4 and below, 6.9.9 and "}, {"evidence_id": "db4cdc3579743422", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9296, "rerank_score": 0.731, "leak": false, "snippet": "A remote SQL injection vulnerability was discovered in Aruba ClearPass Policy Manager version(s): ClearPass Policy Manager 6.10.x prior to 6.10.2 - - ClearPass "}, {"evidence_id": "4f3b52d790ba9d4b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9296, "rerank_score": 0.731, "leak": false, "snippet": "A remote SQL injection vulnerability was discovered in Aruba ClearPass Policy Manager version(s): ClearPass Policy Manager 6.10.x prior to 6.10.2 - - ClearPass "}, {"evidence_id": "f168182e944c3ef4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9287, "rerank_score": 0.731, "leak": false, "snippet": "A remote authentication bypass vulnerability was discovered in Aruba ClearPass Policy Manager version(s): ClearPass Policy Manager 6.10.x prior to 6.10.2 - - Cl"}, {"evidence_id": "3e95dd790965e478", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-10-15 14:15:08.203000", "retrieval_score": 0.9281, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2021-40992: A remote SQL injection vulnerability was discovered in Aruba ClearPass Policy Manager version(s): ClearPass Policy Manager 6.10.x prior to 6.10."}]}
{"cve_id": "CVE-2022-31137", "decision_time": "2022-08-07 20:15:07.980000", "risk_score": 0.247345, "rank": 64, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.90491, "epss_percentile": 0.99788}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "b61aa725c3ea94d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.948, "rerank_score": 0.7311, "leak": false, "snippet": "Roxy-WI is a web interface for managing Haproxy, Nginx, Apache and Keepalived servers. Versions prior to 6.1.1.0 are subject to a remote code execution vulnerab"}, {"evidence_id": "c17c3e174b2b3391", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-08 20:15:07.980000", "retrieval_score": 0.9396, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-31137: Roxy-WI is a web interface for managing Haproxy, Nginx, Apache and Keepalived servers. Versions prior to 6.1.1.0 are subject to a remote code ex"}, {"evidence_id": "37d299505263fcd8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-07 18:15:07.157000", "retrieval_score": 0.8624, "rerank_score": 0.5741, "leak": false, "snippet": "CVE-2021-38169: Roxy-WI through 5.2.2.0 allows command injection via /app/funct.py and /api/api_funct.py."}, {"evidence_id": "3b31cdf1165198e7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8571, "rerank_score": 0.6543, "leak": false, "snippet": "Roxy-WI through 5.2.2.0 allows command injection via /app/funct.py and /api/api_funct.py."}, {"evidence_id": "fad7cb78b84a5081", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8433, "rerank_score": 0.6209, "leak": false, "snippet": "LinuxKI v6.0-1 and earlier is vulnerable to an remote code execution which is resolved in release 6.0-2."}]}
{"cve_id": "CVE-2023-43222", "decision_time": "2023-10-27 15:19:33.477000", "risk_score": 0.247345, "rank": 65, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.008, "epss_percentile": 0.51674}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6c89c6027ffddd02", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9308, "rerank_score": 0.731, "leak": false, "snippet": "SeaCMS v12.8 has an arbitrary code writing vulnerability in the /jxz7g2/admin_ping.php file."}, {"evidence_id": "ec4459a8c09888b3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-27 15:19:33.477000", "retrieval_score": 0.9261, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-43222: SeaCMS v12.8 has an arbitrary code writing vulnerability in the /jxz7g2/admin_ping.php file."}, {"evidence_id": "93f7fd6f5d821477", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-27 15:19:33.427000", "retrieval_score": 0.8888, "rerank_score": 0.5813, "leak": false, "snippet": "CVE-2023-43216: SeaCMS V12.9 was discovered to contain an arbitrary file write vulnerability via the component admin_ip.php."}, {"evidence_id": "563f2960db8014f0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8842, "rerank_score": 0.5835, "leak": false, "snippet": "SeaCMS V12.9 was discovered to contain an arbitrary file write vulnerability via the component admin_ip.php."}, {"evidence_id": "aaeb8d6d938acddc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8833, "rerank_score": 0.7107, "leak": false, "snippet": "An issue in SeaCMS v.12.8 allows an attacker to execute arbitrary code via the admin_template.php component."}, {"evidence_id": "37e5eea331b793ad", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-10-10 01:15:10.353000", "retrieval_score": 0.8768, "rerank_score": 0.561, "leak": false, "snippet": "CVE-2023-44848: An issue in SeaCMS v.12.8 allows an attacker to execute arbitrary code via the admin_template.php component."}]}
{"cve_id": "CVE-2022-30525", "decision_time": "2022-06-11 14:15:07.053000", "risk_score": 0.247345, "rank": 66, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-05-16 00:00:00", "epss": 0.9994, "epss_percentile": 0.99969}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6fa4fd44e4fc3840", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-12 14:15:07.053000", "retrieval_score": 0.937, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-30525: A OS command injection vulnerability in the CGI program of Zyxel USG FLEX 100(W) firmware versions 5.00 through 5.21 Patch 1, USG FLEX 200 firmw"}, {"evidence_id": "fb0f5d8b6b189e81", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-28 13:15:07.747000", "retrieval_score": 0.8881, "rerank_score": 0.7237, "leak": false, "snippet": "CVE-2022-0342: An authentication bypass vulnerability in the CGI program of Zyxel USG/ZyWALL series firmware versions 4.20 through 4.70, USG FLEX series firmwar"}, {"evidence_id": "b2e9530a111b668c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8775, "rerank_score": 0.7291, "leak": false, "snippet": "A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands on the device."}, {"evidence_id": "ded1e506e3504c63", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-01 07:15:08.223000", "retrieval_score": 0.8645, "rerank_score": 0.7263, "leak": false, "snippet": "CVE-2021-4039: A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands"}, {"evidence_id": "093e9515a2529eb4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8516, "rerank_score": 0.7309, "leak": false, "snippet": "An issue was discovered in Softing uaGate (SI, MB, 840D) firmware through 1.71.00.1225. A CGI script is vulnerable to command injection via a maliciously crafte"}, {"evidence_id": "7636caa7afbb9a7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8515, "rerank_score": 0.6901, "leak": false, "snippet": "An exploitable command injection vulnerability exists in the web management interface used by the Foscam C1 Indoor HD Camera running application firmware 2.52.2"}]}
{"cve_id": "CVE-2022-25435", "decision_time": "2022-04-17 21:15:08.130000", "risk_score": 0.247345, "rank": 67, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01665, "epss_percentile": 0.73642}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "2addc4db6999f91c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.130000", "retrieval_score": 0.9427, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25435: Tenda AC9 v15.03.2.21 was discovered to contain a stack overflow via the list parameter in the SetStaticRoutecfg function."}, {"evidence_id": "bc4c293c1cda11f9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.740000", "retrieval_score": 0.8983, "rerank_score": 0.5059, "leak": false, "snippet": "CVE-2022-25455: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the list parameter in the SetIpMacBind function."}, {"evidence_id": "84877be8b597efda", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.057000", "retrieval_score": 0.8944, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2022-25433: Tenda AC9 v15.03.2.21 was discovered to contain a stack overflow via the urls parameter in the saveparentcontrolinfo function."}]}
{"cve_id": "CVE-2022-25433", "decision_time": "2022-04-17 21:15:08.057000", "risk_score": 0.247345, "rank": 68, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01665, "epss_percentile": 0.73637}, "n_evidence": 2, "n_layers": 1, "evidence": [{"evidence_id": "84877be8b597efda", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.057000", "retrieval_score": 0.9482, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25433: Tenda AC9 v15.03.2.21 was discovered to contain a stack overflow via the urls parameter in the saveparentcontrolinfo function."}, {"evidence_id": "2addc4db6999f91c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.130000", "retrieval_score": 0.9028, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-25435: Tenda AC9 v15.03.2.21 was discovered to contain a stack overflow via the list parameter in the SetStaticRoutecfg function."}]}
{"cve_id": "CVE-2022-25454", "decision_time": "2022-04-17 21:15:08.703000", "risk_score": 0.247345, "rank": 69, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01665, "epss_percentile": 0.73642}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "df9822cb9e98f18d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.703000", "retrieval_score": 0.9497, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25454: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the loginpwd parameter in the SetFirewallCfg function."}, {"evidence_id": "bc4c293c1cda11f9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.740000", "retrieval_score": 0.9152, "rerank_score": 0.7136, "leak": false, "snippet": "CVE-2022-25455: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the list parameter in the SetIpMacBind function."}, {"evidence_id": "af228dbb2761008b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.940000", "retrieval_score": 0.9151, "rerank_score": 0.7299, "leak": false, "snippet": "CVE-2022-25460: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the endip parameter in the SetPptpServerCfg function."}]}
{"cve_id": "CVE-2022-25459", "decision_time": "2022-04-17 21:15:08.900000", "risk_score": 0.247345, "rank": 70, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01665, "epss_percentile": 0.73639}, "n_evidence": 3, "n_layers": 1, "evidence": [{"evidence_id": "2cd5792fb9e10616", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.900000", "retrieval_score": 0.9452, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25459: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the S1 parameter in the SetSysTimeCfg function."}, {"evidence_id": "bc4c293c1cda11f9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.740000", "retrieval_score": 0.9102, "rerank_score": 0.7111, "leak": false, "snippet": "CVE-2022-25455: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the list parameter in the SetIpMacBind function."}, {"evidence_id": "af228dbb2761008b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 21:15:08.940000", "retrieval_score": 0.9086, "rerank_score": 0.7297, "leak": false, "snippet": "CVE-2022-25460: Tenda AC6 v15.03.05.09_multi was discovered to contain a stack overflow via the endip parameter in the SetPptpServerCfg function."}]}
{"cve_id": "CVE-2022-28910", "decision_time": "2022-06-09 14:15:09.027000", "risk_score": 0.247345, "rank": 71, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02463, "epss_percentile": 0.82334}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "ec9288d013c96a9a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 14:15:09.027000", "retrieval_score": 0.9489, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-28910: TOTOLink N600R V5.3c.7159_B20190425 was discovered to contain a command injection vulnerability via the devicename parameter in /setting/setDevi"}, {"evidence_id": "d6027e2733fd8612", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-22 21:15:07.833000", "retrieval_score": 0.8951, "rerank_score": 0.6232, "leak": false, "snippet": "CVE-2022-26187: TOTOLINK N600R V4.3.0cu.7570_B20200620 was discovered to contain a command injection vulnerability via the pingCheck function."}, {"evidence_id": "a1dabd21536a7707", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-24 15:15:30.203000", "retrieval_score": 0.8815, "rerank_score": 0.5018, "leak": false, "snippet": "CVE-2022-25075: TOTOLink A3000RU V5.9c.2280_B20180512 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability all"}, {"evidence_id": "1ee27736f2acccee", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8795, "rerank_score": 0.5107, "leak": false, "snippet": "TOTOLINK EX1200T V4.1.2cu.5215 contains a remote command injection vulnerability in function setDeviceMac of the file global.so which can control deviceName to "}]}
{"cve_id": "CVE-2022-28901", "decision_time": "2022-06-09 14:15:08.753000", "risk_score": 0.247345, "rank": 72, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03598, "epss_percentile": 0.87944}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5b6410bb98a8dfd0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 14:15:08.753000", "retrieval_score": 0.9314, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-28901: A command injection vulnerability in the component /SetTriggerLEDBlink/Blink of D-Link DIR882 DIR882A1_FW130B06 allows attackers to escalate pri"}, {"evidence_id": "085f63e675bf9978", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.317000", "retrieval_score": 0.8564, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2022-28571: D-link 882 DIR882A1_FW130B06 was discovered to contain a command injection vulnerability in`/usr/bin/cli."}, {"evidence_id": "69f8fa22f35cddd0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8534, "rerank_score": 0.6885, "leak": false, "snippet": "A command execution vulnerability in SonicWall GMS 9.3 allows a remote unauthenticated attacker to locally escalate privilege to root."}, {"evidence_id": "205c8ef7b5d1b619", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-11 20:15:18.157000", "retrieval_score": 0.8497, "rerank_score": 0.6547, "leak": false, "snippet": "CVE-2022-1262: A command injection vulnerability in the protest binary allows an attacker with access to the remote command line interface to execute arbitrary "}, {"evidence_id": "f2ddbc9d6e4b9b25", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8467, "rerank_score": 0.7252, "leak": false, "snippet": "D-Link device DI-7200GV2.E1 v21.04.09E1 was discovered to contain a command injection vulnerability in the function version_upgrade.asp. This vulnerability allo"}, {"evidence_id": "446718791ee49216", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8453, "rerank_score": 0.7284, "leak": false, "snippet": "D-Link device D-Link DIR-823-Pro v1.0.2 was discovered to contain a command injection vulnerability in the function SetStaticRouteSettings. This vulnerability a"}]}
{"cve_id": "CVE-2022-31446", "decision_time": "2022-07-14 03:15:08.200000", "risk_score": 0.247345, "rank": 73, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.32096, "epss_percentile": 0.98089}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "2f4f71bff0a6a1a0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9486, "rerank_score": 0.7311, "leak": false, "snippet": "Tenda AC18 router V15.03.05.19 and V15.03.05.05 was discovered to contain a remote code execution (RCE) vulnerability via the Mac parameter at ip/goform/WriteFa"}, {"evidence_id": "feaaad6ef401996c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-14 03:15:08.200000", "retrieval_score": 0.9361, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-31446: Tenda AC18 router V15.03.05.19 and V15.03.05.05 was discovered to contain a remote code execution (RCE) vulnerability via the Mac parameter at i"}, {"evidence_id": "518dce19d07daaf1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8723, "rerank_score": 0.5491, "leak": false, "snippet": "Tenda F1203 V2.0.1.6 was discovered to contain a command injection vulnerability via the mac parameter at /goform/WriteFacMac."}, {"evidence_id": "9da3db7027803ecd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8687, "rerank_score": 0.7276, "leak": false, "snippet": "An issue was discovered on Tenda AC7 V15.03.06.44_CN, AC9 V15.03.05.19(6318)_CN, AC10 V15.03.06.23_CN, AC15 V15.03.05.19_CN, and AC18 V15.03.05.19(6318)_CN devi"}, {"evidence_id": "ed80f632e0f63cca", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-10-29 12:29:07.727000", "retrieval_score": 0.864, "rerank_score": 0.7068, "leak": false, "snippet": "CVE-2018-18730: An issue was discovered on Tenda AC7 V15.03.06.44_CN, AC9 V15.03.05.19(6318)_CN, AC10 V15.03.06.23_CN, AC15 V15.03.05.19_CN, and AC18 V15.03.05."}, {"evidence_id": "7182de1cb8d57215", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-06 17:15:08.260000", "retrieval_score": 0.8622, "rerank_score": 0.5168, "leak": false, "snippet": "CVE-2022-34597: Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability via the function WanParameterSetting."}]}
{"cve_id": "CVE-2022-1292", "decision_time": "2022-06-02 16:15:18.823000", "risk_score": 0.247345, "rank": 74, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.83583, "epss_percentile": 0.9965}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "817e276d8e23ecd5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-03 16:15:18.823000", "retrieval_score": 0.9338, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-1292: The c_rehash script does not properly sanitise shell metacharacters to prevent command injection. This script is distributed by some operating sy"}, {"evidence_id": "dc1f9e444854f236", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-07 03:15:07.150000", "retrieval_score": 0.8299, "rerank_score": 0.5941, "leak": false, "snippet": "CVE-2021-43928: Improper neutralization of special elements used in an OS command ('OS Command Injection') vulnerability in mail sending and receiving component"}, {"evidence_id": "39f5f290148e9b39", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8275, "rerank_score": 0.5945, "leak": false, "snippet": "Improper neutralization of special elements used in an OS command ('OS Command Injection') vulnerability in mail sending and receiving component in Synology Mai"}, {"evidence_id": "427ddc24b0ceaf9c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-03-28 22:29:01.640000", "retrieval_score": 0.8269, "rerank_score": 0.7258, "leak": false, "snippet": "CVE-2018-0182: Multiple vulnerabilities in the CLI parser of Cisco IOS XE Software could allow an authenticated, local attacker to inject arbitrary commands int"}, {"evidence_id": "713af504698d141f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8255, "rerank_score": 0.6375, "leak": false, "snippet": "clamscan through 1.2.0 is vulnerable to Command Injection. It is possible to inject arbitrary commands as part of the `_is_clamav_binary` function located withi"}, {"evidence_id": "a148fa11cf12bb2b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8251, "rerank_score": 0.6329, "leak": false, "snippet": "An issue was discovered on Motorola C1 and M2 devices with firmware 1.01 and 1.07 respectively. This issue is a Command Injection allowing a remote attacker to "}]}
{"cve_id": "CVE-2022-22963", "decision_time": "2022-05-01 23:15:13.663000", "risk_score": 0.247345, "rank": 75, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-08-25 00:00:00", "epss": 0.99948, "epss_percentile": 0.99972}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0cd1eb1b60e4c681", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-01 23:15:13.663000", "retrieval_score": 0.9281, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-22963: In Spring Cloud Function versions 3.1.6, 3.2.2 and older unsupported versions, when using routing functionality it is possible for a user to pro"}, {"evidence_id": "d522c28e8b1d3caf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8319, "rerank_score": 0.7149, "leak": false, "snippet": "Authenticated users with Administrator or Developer roles may execute OS commands by SPEL Expression in Spring beans. SPEL Expression does not have security res"}, {"evidence_id": "92592f919c46b5df", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.83, "rerank_score": 0.7039, "leak": false, "snippet": "Spring Cloud Config, versions 2.1.x prior to 2.1.2, versions 2.0.x prior to 2.0.4, and versions 1.4.x prior to 1.4.6, and older unsupported versions allow appli"}, {"evidence_id": "c51b16ae6f757c7c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-12-02 16:15:07.437000", "retrieval_score": 0.8298, "rerank_score": 0.5199, "leak": false, "snippet": "CVE-2021-23258: Authenticated users with Administrator or Developer roles may execute OS commands by SPEL Expression in Spring beans. SPEL Expression does not h"}, {"evidence_id": "74c18a837a044393", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8251, "rerank_score": 0.7187, "leak": false, "snippet": "Spring Cloud Config, versions 2.2.x prior to 2.2.3, versions 2.1.x prior to 2.1.9, and older unsupported versions allow applications to serve arbitrary configur"}, {"evidence_id": "1bcaeb7b9198639e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-03 22:15:08.673000", "retrieval_score": 0.824, "rerank_score": 0.519, "leak": false, "snippet": "CVE-2022-22947: In spring cloud gateway versions prior to 3.1.1+ and 3.0.7+ , applications are vulnerable to a code injection attack when the Gateway Actuator e"}]}
{"cve_id": "CVE-2022-30329", "decision_time": "2022-07-16 23:15:08.390000", "risk_score": 0.247345, "rank": 76, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01769, "epss_percentile": 0.75175}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "ad3b9e0acdb5b655", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9474, "rerank_score": 0.7311, "leak": false, "snippet": "An issue was found on TRENDnet TEW-831DR 1.0 601.130.1.1356 devices. An OS injection vulnerability exists within the web interface, allowing an attacker with va"}, {"evidence_id": "9a507aa1030aed0d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-16 23:15:08.390000", "retrieval_score": 0.9262, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-30329: An issue was found on TRENDnet TEW-831DR 1.0 601.130.1.1356 devices. An OS injection vulnerability exists within the web interface, allowing an "}, {"evidence_id": "b2e9530a111b668c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8716, "rerank_score": 0.7285, "leak": false, "snippet": "A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands on the device."}, {"evidence_id": "1a6e134ce73fc1ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8563, "rerank_score": 0.7143, "leak": false, "snippet": "An exploitable command injection vulnerability exists in the web server functionality of Moxa EDR-810 V4.1 build 17030317. A specially crafted HTTP POST can cau"}, {"evidence_id": "7a1820d1f810e51a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-05-14 20:29:00.267000", "retrieval_score": 0.8556, "rerank_score": 0.527, "leak": false, "snippet": "CVE-2017-12121: An exploitable command injection vulnerability exists in the web server functionality of Moxa EDR-810 V4.1 build 17030317. A specially crafted H"}, {"evidence_id": "ded1e506e3504c63", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-01 07:15:08.223000", "retrieval_score": 0.8554, "rerank_score": 0.7048, "leak": false, "snippet": "CVE-2021-4039: A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands"}]}
{"cve_id": "CVE-2022-29303", "decision_time": "2022-06-11 16:15:07.600000", "risk_score": 0.247345, "rank": 77, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-07-13 00:00:00", "epss": 0.99922, "epss_percentile": 0.99966}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "22761ab56737237f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-12 16:15:07.600000", "retrieval_score": 0.9323, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-29303: SolarView Compact ver.6.00 was discovered to contain a command injection vulnerability via conf_mail.php."}, {"evidence_id": "9a6d0d942fbac283", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-12 16:15:07.510000", "retrieval_score": 0.8736, "rerank_score": 0.5329, "leak": false, "snippet": "CVE-2022-29298: SolarView Compact ver.6.00 allows attackers to access sensitive files via directory traversal."}, {"evidence_id": "561e89be0bd49718", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8478, "rerank_score": 0.5107, "leak": false, "snippet": "A command Injection vulnerability exists in Ivanti Avalanche before 6.3.3 allows an attacker with access to the Inforail Service to perform arbitrary command ex"}, {"evidence_id": "97c6bba2a9d83ec2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8478, "rerank_score": 0.5072, "leak": false, "snippet": "A command injection vulnerability exists in Ivanti Avalanche before 6.3.3 allows an attacker with access to the Inforail Service to perform arbitrary command ex"}, {"evidence_id": "3ffa7027c14b8844", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-12-07 14:15:09.353000", "retrieval_score": 0.8407, "rerank_score": 0.5002, "leak": false, "snippet": "CVE-2021-42129: A command injection vulnerability exists in Ivanti Avalanche before 6.3.3 allows an attacker with access to the Inforail Service to perform arbi"}, {"evidence_id": "686420483051a4ec", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8395, "rerank_score": 0.5009, "leak": false, "snippet": "An improper neutralization of special elements used in an OS Command vulnerability in the administrative interface of FortiMail before 6.4.4 may allow an authen"}]}
{"cve_id": "CVE-2023-31227", "decision_time": "2023-06-25 17:15:18", "risk_score": 0.237536, "rank": 78, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00373, "epss_percentile": 0.28961}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "acb1b17b0d7422ce", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.874, "rerank_score": 0.6982, "leak": false, "snippet": "The communication module has a service logic error vulnerability.Successful exploitation of this vulnerability may affect data confidentiality."}, {"evidence_id": "1dfc46af7f082786", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8721, "rerank_score": 0.7306, "leak": false, "snippet": "The system module has a read/write vulnerability. Successful exploitation of this vulnerability may affect data confidentiality."}, {"evidence_id": "e8c2093edad9a6bb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8719, "rerank_score": 0.7306, "leak": false, "snippet": "The secure OS module has configuration defects. Successful exploitation of this vulnerability may affect data confidentiality."}, {"evidence_id": "7621df3ef47fe463", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-03 22:15:09.400000", "retrieval_score": 0.8533, "rerank_score": 0.5036, "leak": false, "snippet": "CVE-2021-37118: The HwNearbyMain module has a Improper Handling of Exceptional Conditions vulnerability.Successful exploitation of this vulnerability may lead t"}, {"evidence_id": "3d128db31549b943", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-11 20:15:15.987000", "retrieval_score": 0.8498, "rerank_score": 0.7097, "leak": false, "snippet": "CVE-2021-40065: The communication module has a service logic error vulnerability.Successful exploitation of this vulnerability may affect data confidentiality."}, {"evidence_id": "e649567b1feae2e1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-09-16 18:15:17.820000", "retrieval_score": 0.8472, "rerank_score": 0.7206, "leak": false, "snippet": "CVE-2022-38997: The secure OS module has configuration defects. Successful exploitation of this vulnerability may affect data confidentiality."}]}
{"cve_id": "CVE-2023-49819", "decision_time": "2024-01-18 00:15:08.270000", "risk_score": 0.230878, "rank": 79, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00746, "epss_percentile": 0.49887}, "n_evidence": 8, "n_layers": 3, "evidence": [{"evidence_id": "1a4fc42d5fc099d9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.944, "rerank_score": 0.7311, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Gordon B\u00f6hme, Antonio Leutsch Structured Content (JSON-LD) #wpsc.This issue affects Structured Content (JSON-"}, {"evidence_id": "9147101c0211db0c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-19 00:15:08.270000", "retrieval_score": 0.9375, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-49819: Deserialization of Untrusted Data vulnerability in Gordon B\u00f6hme, Antonio Leutsch Structured Content (JSON-LD) #wpsc.This issue affects Structure"}, {"evidence_id": "a1316f4913bd0dc8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8631, "rerank_score": 0.5484, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "8b627c9354d34daf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8542, "rerank_score": 0.5907, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Tim Brattberg BCorp Shortcodes.This issue affects BCorp Shortcodes: from n/a through 0.23."}, {"evidence_id": "9159e9f4cf378254", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-20 16:15:09.360000", "retrieval_score": 0.8497, "rerank_score": 0.5274, "leak": false, "snippet": "CVE-2023-49773: Deserialization of Untrusted Data vulnerability in Tim Brattberg BCorp Shortcodes.This issue affects BCorp Shortcodes: from n/a through 0.23."}, {"evidence_id": "5cf23f442199e718", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-31 10:15:08.147000", "retrieval_score": 0.8492, "rerank_score": 0.5822, "leak": false, "snippet": "CVE-2023-52181: Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "e90764ccea4c3d80", "source_layer": "discourse", "source": "hackerone", "timestamp": "2019-10-08 18:40:54.565000", "retrieval_score": 0.8376, "rerank_score": 0.5729, "leak": false, "snippet": "[Deserialization of Untrusted Data] 2 vulnerabilities of arbitrary code in \u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588 - CVE-2017-5929\n\n**Summary:**\nGitHub repo: <URL> \n\nQOS.ch Logback before 1.2"}, {"evidence_id": "9fc80c4db6ad891d", "source_layer": "discourse", "source": "hackerone", "timestamp": "2022-10-18 15:36:03.662000", "retrieval_score": 0.8319, "rerank_score": 0.5846, "leak": false, "snippet": "CVE-2017-5929: Hyperledger - Arbitrary Deserialization of Untrusted Data\n\n## Vulnerability Overview\nSerialization is a process of converting an object into a se"}]}
{"cve_id": "CVE-2024-30224", "decision_time": "2024-04-27 05:15:50.323000", "risk_score": 0.230878, "rank": 80, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00725, "epss_percentile": 0.49126}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "d23aff5d9de58eab", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-28 05:15:50.323000", "retrieval_score": 0.9294, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-30224: Deserialization of Untrusted Data vulnerability in Wholesale Team WholesaleX.This issue affects WholesaleX: from n/a through 1.3.2."}, {"evidence_id": "a1316f4913bd0dc8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8648, "rerank_score": 0.5527, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "be769101a93460be", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-26 20:15:08.737000", "retrieval_score": 0.8601, "rerank_score": 0.5577, "leak": false, "snippet": "CVE-2023-27459: Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "5cf23f442199e718", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-31 10:15:08.147000", "retrieval_score": 0.8524, "rerank_score": 0.5437, "leak": false, "snippet": "CVE-2023-52181: Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "48466aa04b8fead6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8492, "rerank_score": 0.5585, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "8b627c9354d34daf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8455, "rerank_score": 0.525, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Tim Brattberg BCorp Shortcodes.This issue affects BCorp Shortcodes: from n/a through 0.23."}, {"evidence_id": "e90764ccea4c3d80", "source_layer": "discourse", "source": "hackerone", "timestamp": "2019-10-08 18:40:54.565000", "retrieval_score": 0.834, "rerank_score": 0.5455, "leak": false, "snippet": "[Deserialization of Untrusted Data] 2 vulnerabilities of arbitrary code in \u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588 - CVE-2017-5929\n\n**Summary:**\nGitHub repo: <URL> \n\nQOS.ch Logback before 1.2"}]}
{"cve_id": "CVE-2024-33553", "decision_time": "2024-05-29 08:15:06.603000", "risk_score": 0.230878, "rank": 81, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00576, "epss_percentile": 0.42787}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "4d2cce0ae9e6d743", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-29 08:15:06.603000", "retrieval_score": 0.9332, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-33553: Deserialization of Untrusted Data vulnerability in 8theme XStore Core.This issue affects XStore Core: from n/a through 5.3.5."}, {"evidence_id": "a1316f4913bd0dc8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8642, "rerank_score": 0.53, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "4441957015b3dbbb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8626, "rerank_score": 0.5422, "leak": false, "snippet": "CrushFTP 8.x before 8.2.0 has a serialization vulnerability."}, {"evidence_id": "be769101a93460be", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-26 20:15:08.737000", "retrieval_score": 0.8503, "rerank_score": 0.5156, "leak": false, "snippet": "CVE-2023-27459: Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "8b627c9354d34daf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8496, "rerank_score": 0.5343, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Tim Brattberg BCorp Shortcodes.This issue affects BCorp Shortcodes: from n/a through 0.23."}, {"evidence_id": "5cf23f442199e718", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-31 10:15:08.147000", "retrieval_score": 0.8495, "rerank_score": 0.5669, "leak": false, "snippet": "CVE-2023-52181: Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "e90764ccea4c3d80", "source_layer": "discourse", "source": "hackerone", "timestamp": "2019-10-08 18:40:54.565000", "retrieval_score": 0.84, "rerank_score": 0.5078, "leak": false, "snippet": "[Deserialization of Untrusted Data] 2 vulnerabilities of arbitrary code in \u2588\u2588\u2588\u2588\u2588\u2588\u2588\u2588 - CVE-2017-5929\n\n**Summary:**\nGitHub repo: <URL> \n\nQOS.ch Logback before 1.2"}]}
{"cve_id": "CVE-2024-4264", "decision_time": "2024-06-17 00:15:07.777000", "risk_score": 0.230878, "rank": 82, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00876, "epss_percentile": 0.54158}, "n_evidence": 7, "n_layers": 3, "evidence": [{"evidence_id": "ada31f013e88edfe", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-18 00:15:07.777000", "retrieval_score": 0.934, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-4264: A remote code execution (RCE) vulnerability exists in the berriai/litellm project due to improper control of the generation of code when using th"}, {"evidence_id": "6dad192d93d4330e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8628, "rerank_score": 0.7271, "leak": false, "snippet": "A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "20a52a0b568831d9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-10 17:15:58.160000", "retrieval_score": 0.8626, "rerank_score": 0.7292, "leak": false, "snippet": "CVE-2024-3568: The huggingface/transformers library is vulnerable to arbitrary code execution through deserialization of untrusted data within the <CODE> functi"}, {"evidence_id": "f2c2d43844c37ff7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8574, "rerank_score": 0.7307, "leak": false, "snippet": "LightCMS v1.3.7 was discovered to contain a remote code execution (RCE) vulnerability via the image:make function."}, {"evidence_id": "fcc7c98d8a36208b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8546, "rerank_score": 0.7266, "leak": false, "snippet": "A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "58e70fde6dea40fa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-06 19:16:02.453000", "retrieval_score": 0.8517, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-4320: A remote code execution (RCE) vulnerability exists in the '/install_extension' endpoint of the parisneo/lollms-webui application, specifically wi"}, {"evidence_id": "655c46173b4feace", "source_layer": "discourse", "source": "hackerone", "timestamp": "2020-07-30 17:47:50.131000", "retrieval_score": 0.8468, "rerank_score": 0.7155, "leak": false, "snippet": "[Cryptographic Issues - Generic] RCE (Remote code execution) in one of DoD's websites\n\n**Summary:**\nThe targeted website is vulnerable to CVE-2017-1000486, by o"}]}
{"cve_id": "CVE-2024-21683", "decision_time": "2024-06-20 23:15:07.923000", "risk_score": 0.227637, "rank": 83, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.88267, "epss_percentile": 0.99748}, "n_evidence": 9, "n_layers": 3, "evidence": [{"evidence_id": "77c15dd8625c208e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-21 23:15:07.923000", "retrieval_score": 0.9475, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2024-21683: This High severity RCE (Remote Code Execution) vulnerability was introduced in version 5.2 of Confluence Data Center and Server.\n\nThis RCE (Remo"}, {"evidence_id": "e8eda362d32e32af", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9054, "rerank_score": 0.7278, "leak": false, "snippet": "This High severity RCE (Remote Code Execution) vulnerability was introduced in version 8.0.0 of Bitbucket Data Center and Server. This RCE (Remote Code Executio"}, {"evidence_id": "8f6134a2e74cc5f8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-16 05:15:08.290000", "retrieval_score": 0.896, "rerank_score": 0.5651, "leak": false, "snippet": "CVE-2023-22527: A template injection vulnerability on older versions of Confluence Data Center and Server allows an unauthenticated attacker to achieve RCE on a"}, {"evidence_id": "dda7d57fefb5dfd2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8915, "rerank_score": 0.6978, "leak": false, "snippet": "A template injection vulnerability on older versions of Confluence Data Center and Server allows an unauthenticated attacker to achieve RCE on an affected insta"}, {"evidence_id": "eeea1d1767f425e1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-19 17:15:08.017000", "retrieval_score": 0.8887, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2023-22513: This High severity RCE (Remote Code Execution) vulnerability was introduced in version 8.0.0 of Bitbucket Data Center and Server. This RCE (Remo"}, {"evidence_id": "592835023b5fcbe8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8875, "rerank_score": 0.7187, "leak": false, "snippet": "This High severity Injection and RCE (Remote Code Execution) vulnerability known as CVE-2023-22506 was introduced in version 8.0.0 of Bamboo Data Center. This I"}, {"evidence_id": "55eaf036ddebdc92", "source_layer": "discourse", "source": "hackerone", "timestamp": "2023-12-21 17:47:17.857000", "retrieval_score": 0.8682, "rerank_score": 0.523, "leak": false, "snippet": "[OS Command Injection] RCE in \u2588\u2588\u2588 [CVE-2021-26084]\n\nIn affected versions of Confluence Server and Data Center, an OGNL injection vulnerability exists that would"}, {"evidence_id": "20c2bcd5051f5e60", "source_layer": "discourse", "source": "hackerone", "timestamp": "2023-12-21 17:44:19.496000", "retrieval_score": 0.8679, "rerank_score": 0.5231, "leak": false, "snippet": "[OS Command Injection] RCE on \u2588\u2588\u2588\u2588\u2588\u2588\u2588 [CVE-2021-26084]\n\nIn affected versions of Confluence Server and Data Center, an OGNL injection vulnerability exists that w"}, {"evidence_id": "655c46173b4feace", "source_layer": "discourse", "source": "hackerone", "timestamp": "2020-07-30 17:47:50.131000", "retrieval_score": 0.8543, "rerank_score": 0.5808, "leak": false, "snippet": "[Cryptographic Issues - Generic] RCE (Remote code execution) in one of DoD's websites\n\n**Summary:**\nThe targeted website is vulnerable to CVE-2017-1000486, by o"}]}
{"cve_id": "CVE-2024-27098", "decision_time": "2024-04-17 17:15:06.593000", "risk_score": 0.220384, "rank": 84, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.38998, "epss_percentile": 0.98402}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "e8d432de752dcc5b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-18 17:15:06.593000", "retrieval_score": 0.9311, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-27098: GLPI is a Free Asset and IT Management Software package, Data center management, ITIL Service Desk, licenses tracking and software auditing. An "}, {"evidence_id": "668e03f26895f77d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-18 17:15:06.327000", "retrieval_score": 0.9038, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-27096: GLPI is a Free Asset and IT Management Software package, Data center management, ITIL Service Desk, licenses tracking and software auditing. An "}, {"evidence_id": "30803a5859c9cf0f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-18 16:15:08.690000", "retrieval_score": 0.9009, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-27937: GLPI is a Free Asset and IT Management Software package, Data center management, ITIL Service Desk, licenses tracking and software auditing. An "}, {"evidence_id": "b092c4e3b1e624c4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9009, "rerank_score": 0.7292, "leak": false, "snippet": "GLPI is a free asset and IT management software package. Starting in version 9.5.0 and prior to version 10.0.8, an incorrect rights check on a on a file accessi"}, {"evidence_id": "ea61d56cccb0f047", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8948, "rerank_score": 0.7311, "leak": false, "snippet": "GLPI is a Free Asset and IT Management Software package, Data center management, ITIL Service Desk, licenses tracking and software auditing. In affected version"}, {"evidence_id": "dc44a30be07530d5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8912, "rerank_score": 0.7308, "leak": false, "snippet": "GLPI is a free asset and IT management software package. Starting in version 0.80 and prior to version 10.0.8, Computer Virtual Machine form and GLPI inventory "}]}
{"cve_id": "CVE-2022-0463", "decision_time": "2022-05-05 01:15:08.277000", "risk_score": 0.220384, "rank": 85, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00663, "epss_percentile": 0.46705}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "728cfa9eba6e583a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 01:15:08.277000", "retrieval_score": 0.9236, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-0463: Use after free in Accessibility in Google Chrome prior to 98.0.4758.80 allowed a remote attacker who convinced a user to engage in specific user "}, {"evidence_id": "220de517d3caac70", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9079, "rerank_score": 0.7299, "leak": false, "snippet": "Use-after-free in accessibility in Google Chrome prior to 77.0.3865.75 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "09813adf05f7801b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9072, "rerank_score": 0.7239, "leak": false, "snippet": "Use after free in user interface in Google Chrome prior to 86.0.4240.183 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML pag"}, {"evidence_id": "7c561fad3ac50f2c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.901, "rerank_score": 0.7293, "leak": false, "snippet": "Use after free in Accessibility in Google Chrome prior to 91.0.4472.101 allowed an attacker who convinced a user to install a malicious extension to potentially"}, {"evidence_id": "3a8b37104ab1fdf4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-12 02:15:10.603000", "retrieval_score": 0.8889, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-0307: Use after free in Optimization Guide in Google Chrome prior to 97.0.4692.99 allowed a remote attacker who convinced a user to engage in specific "}, {"evidence_id": "ce7105b311bed1bd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 01:15:09.213000", "retrieval_score": 0.8888, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-0805: Use after free in Browser Switcher in Google Chrome prior to 99.0.4844.51 allowed a remote attacker who convinced a user to engage in specific us"}]}
{"cve_id": "CVE-2023-30854", "decision_time": "2023-05-28 16:15:10.200000", "risk_score": 0.220384, "rank": 86, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.05175, "epss_percentile": 0.91356}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "1453e155a0afb6ee", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-28 16:15:10.200000", "retrieval_score": 0.9217, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-30854: AVideo is an open source video platform. Prior to version 12.4, an OS Command Injection vulnerability in an authenticated endpoint <CODE> allows"}, {"evidence_id": "87a628ea294dae4a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-12 14:15:10.083000", "retrieval_score": 0.89, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2023-32073: WWBN AVideo is an open source video platform. In versions 12.4 and prior, a command injection vulnerability exists at <CODE> which allows Remote"}, {"evidence_id": "c489fe2e40edffd5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-12 14:15:10.083000", "retrieval_score": 0.89, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2023-32073: WWBN AVideo is an open source video platform. In versions 12.4 and prior, a command injection vulnerability exists at <CODE> which allows Remote"}, {"evidence_id": "2bade5724aa6f82b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8598, "rerank_score": 0.7289, "leak": false, "snippet": "An os command injection vulnerability exists in the aVideoEncoder wget functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-crafted HTT"}, {"evidence_id": "450a47994d8fca03", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8565, "rerank_score": 0.7276, "leak": false, "snippet": "An OS command injection vulnerability exists in the aVideoEncoder chunkfile functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-crafte"}, {"evidence_id": "16949f55b5245242", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8368, "rerank_score": 0.6902, "leak": false, "snippet": "A remote code execution vulnerability in SEOPanel 4.6.0 has been fixed for 4.7.0. This vulnerability allowed for remote code execution through an authenticated "}]}
{"cve_id": "CVE-2024-22633", "decision_time": "2024-05-26 04:15:08.910000", "risk_score": 0.220384, "rank": 87, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00947, "epss_percentile": 0.5642}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "338dacc38e150400", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-26 04:15:08.910000", "retrieval_score": 0.94, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-22633: Setor Informatica Sistema Inteligente para Laboratorios (S.I.L.) 388 was discovered to contain a remote code execution (RCE) vulnerability via t"}, {"evidence_id": "ffae1c2469b7bdd7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8617, "rerank_score": 0.6609, "leak": false, "snippet": "D-Link DIR-820L 1.05B03 was discovered to contain remote command execution (RCE) vulnerability via HTTP POST to get set ccp."}, {"evidence_id": "ec27294b1c6514c4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-28 00:15:07.813000", "retrieval_score": 0.8604, "rerank_score": 0.7172, "leak": false, "snippet": "CVE-2022-26258: D-Link DIR-820L 1.05B03 was discovered to contain remote command execution (RCE) vulnerability via HTTP POST to get set ccp."}, {"evidence_id": "addb6f27d6c4bef7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8599, "rerank_score": 0.6352, "leak": false, "snippet": "Remote Code Execution (RCE) vulnerability exists in MaxSite CMS v107.5 via the Documents page."}, {"evidence_id": "ff54a770b611c59b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.858, "rerank_score": 0.6798, "leak": false, "snippet": "Rukovoditel v3.2.1 was discovered to contain a remote code execution (RCE) vulnerability in the component /rukovoditel/index.php?module=dashboard/ajax_request."}, {"evidence_id": "83a388282482ff25", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-01-30 23:15:11.393000", "retrieval_score": 0.8553, "rerank_score": 0.7105, "leak": false, "snippet": "CVE-2022-48175: Rukovoditel v3.2.1 was discovered to contain a remote code execution (RCE) vulnerability in the component /rukovoditel/index.php?module=dashboar"}]}
{"cve_id": "CVE-2023-36702", "decision_time": "2023-11-09 18:15:15.410000", "risk_score": 0.220384, "rank": 88, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00955, "epss_percentile": 0.5666}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "4039d2b85395b5d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9373, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft DirectMusic Remote Code Execution Vulnerability"}, {"evidence_id": "a10770031dbc7ca7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-10-10 18:15:15.410000", "retrieval_score": 0.9269, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2023-36702: Microsoft DirectMusic Remote Code Execution Vulnerability"}, {"evidence_id": "3bbf6577b0dc9111", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9001, "rerank_score": 0.7281, "leak": false, "snippet": "A remote code execution vulnerability exists in the way that Microsoft Graphics Components handle objects in memory, aka 'Microsoft Graphics Components Remote C"}, {"evidence_id": "0f8448712611d1ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8962, "rerank_score": 0.6438, "leak": false, "snippet": "A remote code execution vulnerability exists in the way that DirectWrite handles objects in memory, aka 'DirectWrite Remote Code Execution Vulnerability'. This "}, {"evidence_id": "09e0811511002e6f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-05-21 23:15:17.147000", "retrieval_score": 0.8952, "rerank_score": 0.7216, "leak": false, "snippet": "CVE-2020-1153: A remote code execution vulnerability exists in the way that Microsoft Graphics Components handle objects in memory, aka 'Microsoft Graphics Comp"}, {"evidence_id": "60c837b496f9cf76", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-08-15 17:29:08.940000", "retrieval_score": 0.8867, "rerank_score": 0.623, "leak": false, "snippet": "CVE-2018-8397: A remote code execution vulnerability exists in the way that the Windows Graphics Device Interface (GDI) handles objects in the memory, aka \"GDI+"}]}
{"cve_id": "CVE-2022-0609", "decision_time": "2022-05-05 00:15:17.680000", "risk_score": 0.220384, "rank": 89, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-02-15 00:00:00", "epss": 0.22833, "epss_percentile": 0.97441}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "66b99689ee3c5c6d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 00:15:17.680000", "retrieval_score": 0.9237, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-0609: Use after free in Animation in Google Chrome prior to 98.0.4758.102 allowed a remote attacker to potentially exploit heap corruption via a crafte"}, {"evidence_id": "09813adf05f7801b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9172, "rerank_score": 0.723, "leak": false, "snippet": "Use after free in user interface in Google Chrome prior to 86.0.4240.183 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML pag"}, {"evidence_id": "437adea77eac95ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9113, "rerank_score": 0.6073, "leak": false, "snippet": "Use after free in V8 in Google Chrome prior to 94.0.4606.71 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "15b1b9072739e5b9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9098, "rerank_score": 0.7158, "leak": false, "snippet": "Use after free in WebGPU in Google Chrome prior to 94.0.4606.54 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "dbc11bc4ad71623d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-12 02:15:09.917000", "retrieval_score": 0.8895, "rerank_score": 0.6992, "leak": false, "snippet": "CVE-2022-0289: Use after free in Safe browsing in Google Chrome prior to 97.0.4692.99 allowed a remote attacker to potentially exploit heap corruption via a cra"}, {"evidence_id": "b6cc2d440633fd11", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-10-08 22:15:08.373000", "retrieval_score": 0.887, "rerank_score": 0.7016, "leak": false, "snippet": "CVE-2021-37975: Use after free in V8 in Google Chrome prior to 94.0.4606.71 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML "}]}
{"cve_id": "CVE-2023-32626", "decision_time": "2023-09-17 10:15:09.617000", "risk_score": 0.220384, "rank": 90, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00701, "epss_percentile": 0.4822}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "95238f7416df9898", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9395, "rerank_score": 0.7311, "leak": false, "snippet": "Hidden functionality vulnerability in LAN-W300N/RS all versions, and LAN-W300N/PR5 all versions allows an unauthenticated attacker to log in to the product's ce"}, {"evidence_id": "d66a3fcf09f2e4e0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-18 10:15:09.617000", "retrieval_score": 0.9328, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-32626: Hidden functionality vulnerability in LAN-W300N/RS all versions, and LAN-W300N/PR5 all versions allows an unauthenticated attacker to log in to "}, {"evidence_id": "b08c7d9acc95be57", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-18 10:15:11.427000", "retrieval_score": 0.8988, "rerank_score": 0.7291, "leak": false, "snippet": "CVE-2023-38576: Hidden functionality vulnerability in LAN-WH300N/RE all versions provided by LOGITEC CORPORATION allows an authenticated user to execute arbitra"}, {"evidence_id": "ea36c053ef2992c7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8985, "rerank_score": 0.7222, "leak": false, "snippet": "Hidden functionality vulnerability in LAN-WH300N/RE all versions provided by LOGITEC CORPORATION allows an authenticated user to execute arbitrary OS commands o"}, {"evidence_id": "4ef5926bcd2908c4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8825, "rerank_score": 0.731, "leak": false, "snippet": "Hidden functionality vulnerability in LOGITEC wireless LAN routers allows an unauthenticated attacker to log in to the product's certain management console and "}, {"evidence_id": "ad5644625e88b27b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-18 10:15:10.267000", "retrieval_score": 0.8814, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-35991: Hidden functionality vulnerability in LOGITEC wireless LAN routers allows an unauthenticated attacker to log in to the product's certain managem"}]}
{"cve_id": "CVE-2023-42833", "decision_time": "2024-02-09 22:15:50", "risk_score": 0.220384, "rank": 91, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00916, "epss_percentile": 0.55391}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "465c7b88e60b39db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9468, "rerank_score": 0.731, "leak": false, "snippet": "A correctness issue was addressed with improved checks. This issue is fixed in macOS Sonoma 14, Safari 17, iOS 17 and iPadOS 17. Processing web content may lead"}, {"evidence_id": "e86cdc3abd04eed4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9161, "rerank_score": 0.7167, "leak": false, "snippet": "The issue was addressed with improved checks. This issue is fixed in macOS Sonoma 14. Processing web content may lead to arbitrary code execution. Apple is awar"}, {"evidence_id": "8b12fe53774ae1bf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9115, "rerank_score": 0.6673, "leak": false, "snippet": "The issue was addressed with improved checks. This issue is fixed in iOS 16.6 and iPadOS 16.6, Safari 16.5.2, tvOS 16.6, macOS Ventura 13.5, watchOS 9.6. Proces"}, {"evidence_id": "ca0290e810cc7aeb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-27 00:15:15.497000", "retrieval_score": 0.898, "rerank_score": 0.5738, "leak": false, "snippet": "CVE-2023-37450: The issue was addressed with improved checks. This issue is fixed in iOS 16.6 and iPadOS 16.6, Safari 16.5.2, tvOS 16.6, macOS Ventura 13.5, wat"}, {"evidence_id": "1213308f96217349", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-21 19:15:11.660000", "retrieval_score": 0.8961, "rerank_score": 0.6832, "leak": false, "snippet": "CVE-2023-41993: The issue was addressed with improved checks. This issue is fixed in macOS Sonoma 14. Processing web content may lead to arbitrary code executio"}, {"evidence_id": "811893e6c029aeb0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-23 18:15:13.813000", "retrieval_score": 0.8897, "rerank_score": 0.6332, "leak": false, "snippet": "CVE-2023-32439: A type confusion issue was addressed with improved checks. This issue is fixed in iOS 16.5.1 and iPadOS 16.5.1, iOS 15.7.7 and iPadOS 15.7.7, ma"}]}
{"cve_id": "CVE-2022-26501", "decision_time": "2022-04-16 21:15:08.233000", "risk_score": 0.220384, "rank": 92, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-12-13 00:00:00", "epss": 0.04279, "epss_percentile": 0.89803}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a552b02ac52f71f5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-17 21:15:08.233000", "retrieval_score": 0.9229, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-26501: Veeam Backup & Replication 10.x and 11.x has Incorrect Access Control (issue 1 of 2)."}, {"evidence_id": "0e5110f6b10778d2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-17 21:15:08.193000", "retrieval_score": 0.8514, "rerank_score": 0.5494, "leak": false, "snippet": "CVE-2022-26500: Improper limitation of path names in Veeam Backup & Replication 9.5U3, 9.5U4,10.x, and 11.x allows remote authenticated users access to internal"}, {"evidence_id": "011242fa52062e5a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8436, "rerank_score": 0.5755, "leak": false, "snippet": "Kramer VIAware 2.5.0719.1034 has Incorrect Access Control."}, {"evidence_id": "9eb8d7eea7fad827", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8372, "rerank_score": 0.5317, "leak": false, "snippet": "Intesync Solismed 3.3sp has Incorrect Access Control."}, {"evidence_id": "171126de896446ba", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.837, "rerank_score": 0.6425, "leak": false, "snippet": "openSIS through 7.4 has Incorrect Access Control."}, {"evidence_id": "6f638c5e6e1dc76e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-09 16:15:15.140000", "retrieval_score": 0.8242, "rerank_score": 0.5037, "leak": false, "snippet": "CVE-2019-17124: Kramer VIAware 2.5.0719.1034 has Incorrect Access Control."}]}
{"cve_id": "CVE-2024-11501", "decision_time": "2025-01-06 12:15:19.783000", "risk_score": 0.220384, "rank": 93, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00627, "epss_percentile": 0.45164}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "4606131a1c62ca7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9512, "rerank_score": 0.7311, "leak": false, "snippet": "The Gallery plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.3 via deserialization of untrusted input from wd_"}, {"evidence_id": "226aea0931a6ed32", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-12-07 12:15:19.783000", "retrieval_score": 0.9413, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-11501: The Gallery plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.3 via deserialization of untruste"}, {"evidence_id": "465284112f397e5b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9178, "rerank_score": 0.731, "leak": false, "snippet": "The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserialization of untruste"}, {"evidence_id": "874039d6648dec47", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-05 22:15:57.407000", "retrieval_score": 0.9158, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-6933: The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserializat"}, {"evidence_id": "0b2f1eeb71e65552", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9155, "rerank_score": 0.7309, "leak": false, "snippet": "The Clone plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 2.4.6 via deserialization of untrusted input in the '"}, {"evidence_id": "8433ee6d49f12224", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-02 17:15:14.187000", "retrieval_score": 0.9086, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2024-1896: The Photo Gallery \u2013 Responsive Photo Gallery, Image Gallery, Portfolio Gallery, Logo Gallery And Team Gallery plugin for WordPress is vulnerable "}]}
{"cve_id": "CVE-2022-35767", "decision_time": "2022-09-08 20:15:12.177000", "risk_score": 0.220384, "rank": 94, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01424, "epss_percentile": 0.69364}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "115609783ac2e72a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9384, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Secure Socket Tunneling Protocol (SSTP) Remote Code Execution Vulnerability"}, {"evidence_id": "eb519bacc3ec9ce0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-09 20:15:12.177000", "retrieval_score": 0.9226, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2022-35767: Windows Secure Socket Tunneling Protocol (SSTP) Remote Code Execution Vulnerability"}, {"evidence_id": "e312c3633956c781", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9028, "rerank_score": 0.7262, "leak": false, "snippet": "Windows TCP/IP Remote Code Execution Vulnerability"}, {"evidence_id": "00af824f0f95f9e8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8946, "rerank_score": 0.7293, "leak": false, "snippet": "A remote code execution vulnerability exists in the way that the Microsoft Server Message Block 3.1.1 (SMBv3) protocol handles certain requests, aka 'Windows SM"}, {"evidence_id": "fbc3944224674dcf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-03-12 16:15:15.627000", "retrieval_score": 0.8886, "rerank_score": 0.7119, "leak": false, "snippet": "CVE-2020-0796: A remote code execution vulnerability exists in the way that the Microsoft Server Message Block 3.1.1 (SMBv3) protocol handles certain requests, "}, {"evidence_id": "5042ab1166f89cf6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-11-14 01:29:00.613000", "retrieval_score": 0.8877, "rerank_score": 0.6916, "leak": false, "snippet": "CVE-2018-8476: A remote code execution vulnerability exists in the way that Windows Deployment Services TFTP Server handles objects in memory, aka \"Windows Depl"}]}
{"cve_id": "CVE-2023-1530", "decision_time": "2023-04-20 21:15:12.413000", "risk_score": 0.220384, "rank": 95, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0082, "epss_percentile": 0.52324}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "ea8329e56357dfff", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-21 21:15:12.413000", "retrieval_score": 0.9217, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-1530: Use after free in PDF in Google Chrome prior to 111.0.5563.110 allowed a remote attacker to potentially exploit heap corruption via a crafted HTM"}, {"evidence_id": "dcc68a26b0442e1d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9204, "rerank_score": 0.7303, "leak": false, "snippet": "Use after free in media in Google Chrome prior to 106.0.5249.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chrom"}, {"evidence_id": "dd56ca01af8f7cff", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.918, "rerank_score": 0.7261, "leak": false, "snippet": "Use after free in Layout in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page. (Chro"}, {"evidence_id": "d524aeb97ae989cb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.9166, "rerank_score": 0.7298, "leak": false, "snippet": "A use after free in PDFium in Google Chrome prior to 62.0.3202.62 allowed a remote attacker to potentially exploit heap corruption via a crafted PDF file."}, {"evidence_id": "0a200eac3549ae8b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 20:15:21.077000", "retrieval_score": 0.9091, "rerank_score": 0.723, "leak": false, "snippet": "CVE-2022-3307: Use after free in media in Google Chrome prior to 106.0.5249.62 allowed a remote attacker to potentially exploit heap corruption via a crafted HT"}, {"evidence_id": "1bf8c9ede6eebfbb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-01 23:15:18.777000", "retrieval_score": 0.9075, "rerank_score": 0.721, "leak": false, "snippet": "CVE-2022-3654: Use after free in Layout in Google Chrome prior to 107.0.5304.62 allowed a remote attacker to potentially exploit heap corruption via a crafted H"}]}
{"cve_id": "CVE-2022-30909", "decision_time": "2022-07-08 14:15:07.857000", "risk_score": 0.220384, "rank": 96, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01506, "epss_percentile": 0.70986}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "6ebf352e328a478a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9452, "rerank_score": 0.7311, "leak": false, "snippet": "H3C Magic R100 R100V100R005 was discovered to contain a stack overflow vulnerability via the CMD parameter at /goform/aspForm."}, {"evidence_id": "90a93618e04db028", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-08 14:15:07.857000", "retrieval_score": 0.9423, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-30909: H3C Magic R100 R100V100R005 was discovered to contain a stack overflow vulnerability via the CMD parameter at /goform/aspForm."}, {"evidence_id": "fc6ca052bd81c1eb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9323, "rerank_score": 0.7309, "leak": false, "snippet": "H3C Magic R100 R100V100R005 was discovered to contain a stack overflow vulnerability via the SetAPWifiorLedInfoById parameter at /goform/aspForm."}, {"evidence_id": "8e8dc7a23b9ebe13", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-08 14:15:08.450000", "retrieval_score": 0.9239, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-30924: H3C Magic R100 R100V100R005 was discovered to contain a stack overflow vulnerability via the SetAPWifiorLedInfoById parameter at /goform/aspForm"}, {"evidence_id": "ef876ec4b9d6eeb3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8822, "rerank_score": 0.5005, "leak": false, "snippet": "H3C Magic R200 R200V200R004L02 was discovered to contain a stack overflow via the HOST parameter at /doping.asp."}]}
{"cve_id": "CVE-2022-47129", "decision_time": "2023-06-10 14:15:19.623000", "risk_score": 0.220384, "rank": 97, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01192, "epss_percentile": 0.63885}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "cd647924c7428fee", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-11 14:15:19.623000", "retrieval_score": 0.9345, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-47129: PHPOK v6.3 was discovered to contain a remote code execution (RCE) vulnerability."}, {"evidence_id": "99b2fd9089409522", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9334, "rerank_score": 0.7311, "leak": false, "snippet": "PHPOK v6.3 was discovered to contain a remote code execution (RCE) vulnerability."}, {"evidence_id": "fcc7c98d8a36208b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8937, "rerank_score": 0.6231, "leak": false, "snippet": "A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "ff54a770b611c59b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.885, "rerank_score": 0.5238, "leak": false, "snippet": "Rukovoditel v3.2.1 was discovered to contain a remote code execution (RCE) vulnerability in the component /rukovoditel/index.php?module=dashboard/ajax_request."}, {"evidence_id": "c1cf07dc8dd3aedd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-30 14:15:13.527000", "retrieval_score": 0.879, "rerank_score": 0.5673, "leak": false, "snippet": "CVE-2020-20698: A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "9a5fb3d0f36262c2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-07 03:15:06.953000", "retrieval_score": 0.8739, "rerank_score": 0.6587, "leak": false, "snippet": "CVE-2023-26817: codefever before 2023.2.7-commit-b1c2e7f was discovered to contain a remote code execution (RCE) vulnerability via the component /controllers/ap"}]}
{"cve_id": "CVE-2024-47208", "decision_time": "2024-12-18 09:15:06.100000", "risk_score": 0.220384, "rank": 98, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01609, "epss_percentile": 0.72715}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "741f59aae99a4c1a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9419, "rerank_score": 0.7284, "leak": false, "snippet": "Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: be"}, {"evidence_id": "88395396df0cacdc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9418, "rerank_score": 0.7311, "leak": false, "snippet": "Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: be"}, {"evidence_id": "cba6abd2c4fa9474", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-18 09:15:06.100000", "retrieval_score": 0.9411, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-47208: Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz.\n\nThis issue affects"}, {"evidence_id": "149db4b229c52887", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-04 09:15:04.520000", "retrieval_score": 0.9408, "rerank_score": 0.7123, "leak": false, "snippet": "CVE-2024-45507: Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz.\n\nThis issue affects"}, {"evidence_id": "3e915033c30ecb84", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8845, "rerank_score": 0.7252, "leak": false, "snippet": "Direct Request ('Forced Browsing') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: before 18.12.16. Users are recommended to upgrade to version "}, {"evidence_id": "1c4059604648134b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-04 09:15:04.397000", "retrieval_score": 0.8796, "rerank_score": 0.664, "leak": false, "snippet": "CVE-2024-45195: Direct Request ('Forced Browsing') vulnerability in Apache OFBiz.\n\nThis issue affects Apache OFBiz: before 18.12.16.\n\nUsers are recommended to u"}]}
{"cve_id": "CVE-2022-2437", "decision_time": "2022-08-17 17:15:09.243000", "risk_score": 0.220384, "rank": 99, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01313, "epss_percentile": 0.66912}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0463e27176cb48f5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9477, "rerank_score": 0.7311, "leak": false, "snippet": "The Feed Them Social \u2013 for Twitter feed, Youtube and more plugin for WordPress is vulnerable to deserialization of untrusted input via the 'fts_url' parameter i"}, {"evidence_id": "a17dd13fe56aef33", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-18 17:15:09.243000", "retrieval_score": 0.944, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-2437: The Feed Them Social \u2013 for Twitter feed, Youtube and more plugin for WordPress is vulnerable to deserialization of untrusted input via the 'fts_u"}, {"evidence_id": "2ac219922727d8c8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9018, "rerank_score": 0.731, "leak": false, "snippet": "The Visualizer: Tables and Charts Manager for WordPress plugin for WordPress is vulnerable to deserialization of untrusted input via the 'remote_data' parameter"}, {"evidence_id": "58c2e5ff76597efa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-18 17:15:09.363000", "retrieval_score": 0.8992, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2022-2444: The Visualizer: Tables and Charts Manager for WordPress plugin for WordPress is vulnerable to deserialization of untrusted input via the 'remote_"}, {"evidence_id": "7b6483d0baa6493c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8659, "rerank_score": 0.724, "leak": false, "snippet": "The NinjaFirewall plugin for WordPress is vulnerable to Authenticated PHAR Deserialization in versions up to, and including, 4.3.3. This allows authenticated at"}, {"evidence_id": "2d8a542d4a7a7ef2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-01-01 02:15:13.160000", "retrieval_score": 0.84, "rerank_score": 0.6437, "leak": false, "snippet": "CVE-2020-35932: Insecure Deserialization in the Newsletter plugin before 6.8.2 for WordPress allows authenticated remote attackers with minimal privileges (such"}]}
{"cve_id": "CVE-2022-21992", "decision_time": "2022-03-11 17:15:09.177000", "risk_score": 0.220384, "rank": 100, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02414, "epss_percentile": 0.81953}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "b936a74be422689a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-09 17:15:09.177000", "retrieval_score": 0.9157, "rerank_score": 0.7282, "leak": false, "snippet": "CVE-2022-21992: Windows Mobile Device Management Remote Code Execution Vulnerability"}, {"evidence_id": "5aab4b8414c573e9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8898, "rerank_score": 0.7296, "leak": false, "snippet": "A remote code execution vulnerability exists in the Windows Remote Desktop Client when a user connects to a malicious server, aka 'Remote Desktop Client Remote "}, {"evidence_id": "ba2f0425eb54fbbd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8878, "rerank_score": 0.7293, "leak": false, "snippet": "A remote code execution vulnerability exists in the way that the Windows Graphics Device Interface (GDI) handles objects in the memory, aka 'GDI+ Remote Code Ex"}, {"evidence_id": "b365399b41cffe18", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8878, "rerank_score": 0.7293, "leak": false, "snippet": "A remote code execution vulnerability exists in the way that the Windows Graphics Device Interface (GDI) handles objects in the memory, aka 'GDI+ Remote Code Ex"}, {"evidence_id": "60c837b496f9cf76", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-08-15 17:29:08.940000", "retrieval_score": 0.8877, "rerank_score": 0.7212, "leak": false, "snippet": "CVE-2018-8397: A remote code execution vulnerability exists in the way that the Windows Graphics Device Interface (GDI) handles objects in the memory, aka \"GDI+"}, {"evidence_id": "c0f41194efaaef47", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-05-09 19:29:01.840000", "retrieval_score": 0.8867, "rerank_score": 0.71, "leak": false, "snippet": "CVE-2018-8136: A remote code execution vulnerability exists in the way that Windows handles objects in memory, aka \"Windows Remote Code Execution Vulnerability."}]}
{"cve_id": "CVE-2022-35405", "decision_time": "2022-08-18 15:15:08.680000", "risk_score": 0.220384, "rank": 101, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-09-22 00:00:00", "epss": 0.9994, "epss_percentile": 0.99969}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a46c5c1851d28467", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9547, "rerank_score": 0.7311, "leak": false, "snippet": "Zoho ManageEngine Password Manager Pro before 12101 and PAM360 before 5510 are vulnerable to unauthenticated remote code execution. (This also affects ManageEng"}, {"evidence_id": "5bd530a3d66da4ae", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-19 15:15:08.680000", "retrieval_score": 0.9494, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-35405: Zoho ManageEngine Password Manager Pro before 12101 and PAM360 before 5510 are vulnerable to unauthenticated remote code execution. (This also a"}, {"evidence_id": "a412b48556504235", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9159, "rerank_score": 0.7263, "leak": false, "snippet": "Zoho ManageEngine Password Manager Pro through 12120 before 12121, PAM360 through 5550 before 5600, and Access Manager Plus through 4304 before 4305 have multip"}, {"evidence_id": "1b0bd8e2da2ced0f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9156, "rerank_score": 0.6986, "leak": false, "snippet": "Zoho ManageEngine Access Manager Plus before 4309, Password Manager Pro before 12210, and PAM360 before 5801 are vulnerable to SQL Injection."}, {"evidence_id": "5b7cdbfd3f08c4cb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-28 20:15:08.017000", "retrieval_score": 0.907, "rerank_score": 0.6841, "leak": false, "snippet": "CVE-2022-29081: Zoho ManageEngine Access Manager Plus before 4302, Password Manager Pro before 12007, and PAM360 before 5401 are vulnerable to access-control by"}, {"evidence_id": "83484edc4fbcb476", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-09-27 15:15:07.623000", "retrieval_score": 0.8914, "rerank_score": 0.6834, "leak": false, "snippet": "CVE-2021-37539: Zoho ManageEngine ADManager Plus before 7111 is vulnerable to unrestricted file which leads to Remote code execution."}]}
{"cve_id": "CVE-2024-30044", "decision_time": "2024-06-13 17:17:16.107000", "risk_score": 0.220384, "rank": 102, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.8399, "epss_percentile": 0.9966}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "302c57f33bc4f979", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-06-09 20:15:13.163000", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2020-1181: A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web cont"}, {"evidence_id": "621d3f4648724350", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9321, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web controls, aka 'Micr"}, {"evidence_id": "ab5acdb05e9ad24a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9287, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "c67bfa6d85993456", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9272, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "1b9887869ec70251", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.443000", "retrieval_score": 0.9248, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0594: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}, {"evidence_id": "ee5657c1ec2e94b7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.757000", "retrieval_score": 0.9245, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0604: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}]}
{"cve_id": "CVE-2022-22620", "decision_time": "2022-04-17 18:15:13.787000", "risk_score": 0.220384, "rank": 103, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-02-11 00:00:00", "epss": 0.16342, "epss_percentile": 0.96547}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a7a8282c3e800871", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 18:15:13.787000", "retrieval_score": 0.9159, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-22620: A use after free issue was addressed with improved memory management. This issue is fixed in macOS Monterey 12.2.1, iOS 15.3.1 and iPadOS 15.3.1"}, {"evidence_id": "5fcb2bb9ec65f0a0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9092, "rerank_score": 0.7305, "leak": false, "snippet": "A use after free issue was addressed with improved memory management. This issue is fixed in Safari 14.1, iOS 12.5.3, iOS 14.5 and iPadOS 14.5, watchOS 7.4, tvO"}, {"evidence_id": "50b065dd747f7417", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9066, "rerank_score": 0.7278, "leak": false, "snippet": "A buffer overflow issue was addressed with improved memory handling. This issue is fixed in macOS Monterey 12.0.1, iOS 15.1 and iPadOS 15.1, watchOS 8.1, tvOS 1"}, {"evidence_id": "f73421bde47b5760", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.906, "rerank_score": 0.7299, "leak": false, "snippet": "A use after free issue was addressed with improved memory management. This issue is fixed in iOS 14.8 and iPadOS 14.8, macOS Big Sur 11.6. Processing maliciousl"}, {"evidence_id": "62d170e423340593", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:14.253000", "retrieval_score": 0.8977, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2021-30858: A use after free issue was addressed with improved memory management. This issue is fixed in iOS 14.8 and iPadOS 14.8, macOS Big Sur 11.6. Proce"}, {"evidence_id": "652cba0bbce24904", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-09-08 15:15:13.320000", "retrieval_score": 0.897, "rerank_score": 0.7267, "leak": false, "snippet": "CVE-2021-30661: A use after free issue was addressed with improved memory management. This issue is fixed in Safari 14.1, iOS 12.5.3, iOS 14.5 and iPadOS 14.5, "}]}
{"cve_id": "CVE-2022-29063", "decision_time": "2022-10-02 07:15:07.570000", "risk_score": 0.220384, "rank": 104, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03507, "epss_percentile": 0.87652}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a8aae9487b94d9f4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9366, "rerank_score": 0.7311, "leak": false, "snippet": "The Solr plugin of Apache OFBiz is configured by default to automatically make a RMI request on localhost, port 1099. In version 18.12.05 and earlier, by hostin"}, {"evidence_id": "f2f314183919c89c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-09-02 07:15:07.570000", "retrieval_score": 0.9294, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-29063: The Solr plugin of Apache OFBiz is configured by default to automatically make a RMI request on localhost, port 1099. In version 18.12.05 and ea"}, {"evidence_id": "02d5e1f9d71365f3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8461, "rerank_score": 0.7302, "leak": false, "snippet": "Apache OFBiz has unsafe deserialization prior to 17.12.06. An unauthenticated attacker can use this vulnerability to successfully take over Apache OFBiz."}, {"evidence_id": "8ab51179700dac84", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8431, "rerank_score": 0.7297, "leak": false, "snippet": "In Apache Solr versions 5.0.0 to 5.5.5 and 6.0.0 to 6.6.5, the Config API allows to configure the JMX server via an HTTP POST request. By pointing it to a malic"}, {"evidence_id": "aa48dbeddf04401d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-04-30 20:15:12.340000", "retrieval_score": 0.8388, "rerank_score": 0.5421, "leak": false, "snippet": "CVE-2019-12425: Apache OFBiz 17.12.01 is vulnerable to Host header injection by accepting arbitrary host"}, {"evidence_id": "7273232f81c1e317", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-07 21:29:00.203000", "retrieval_score": 0.8385, "rerank_score": 0.6734, "leak": false, "snippet": "CVE-2019-0192: In Apache Solr versions 5.0.0 to 5.5.5 and 6.0.0 to 6.6.5, the Config API allows to configure the JMX server via an HTTP POST request. By pointin"}]}
{"cve_id": "CVE-2023-27992", "decision_time": "2023-07-19 12:15:09.433000", "risk_score": 0.220384, "rank": 105, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-06-23 00:00:00", "epss": 0.86703, "epss_percentile": 0.99715}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "eeb01ab6f03fccd6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9466, "rerank_score": 0.731, "leak": false, "snippet": "The pre-authentication command injection vulnerability in the Zyxel NAS326 firmware versions prior to V5.21(AAZF.14)C0, NAS540 firmware versions prior to V5.21("}, {"evidence_id": "7a9c0082008b103b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-19 12:15:09.433000", "retrieval_score": 0.9317, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-27992: The pre-authentication command injection vulnerability in the Zyxel NAS326 firmware versions prior to\u00a0V5.21(AAZF.14)C0, NAS540 firmware versions"}, {"evidence_id": "d7f51d9a5924da49", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9174, "rerank_score": 0.7308, "leak": false, "snippet": "The post-authentication command injection vulnerability in Zyxel NAS326 firmware versions through V5.21(AAZF.15)C0 and NAS542 firmware versions through V5.21(AB"}, {"evidence_id": "8178e702a4da5919", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9114, "rerank_score": 0.7308, "leak": false, "snippet": "A post-authentication command injection vulnerability in the WSGI server of the Zyxel NAS326 firmware version V5.21(AAZF.14)C0 and NAS542 firmware version V5.21"}, {"evidence_id": "f590d15f2ea69bee", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-03-04 20:15:10.750000", "retrieval_score": 0.878, "rerank_score": 0.7022, "leak": false, "snippet": "CVE-2020-9054: Multiple ZyXEL network-attached storage (NAS) devices running firmware version 5.21 contain a pre-authentication command injection vulnerability,"}, {"evidence_id": "ded1e506e3504c63", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-01 07:15:08.223000", "retrieval_score": 0.8687, "rerank_score": 0.7051, "leak": false, "snippet": "CVE-2021-4039: A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands"}]}
{"cve_id": "CVE-2024-30858", "decision_time": "2024-05-01 16:15:09.530000", "risk_score": 0.220384, "rank": 106, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00734, "epss_percentile": 0.49451}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "2af2e73c9d1b6e56", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-01 16:15:09.530000", "retrieval_score": 0.932, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-30858: netentsec NS-ASG 6.3 is vulnerable to SQL Injection via /admin/edit_fire_wall.php."}, {"evidence_id": "55476960f8cb2038", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8891, "rerank_score": 0.7308, "leak": false, "snippet": "A vulnerability was found in Netentsec NS-ASG Application Security Gateway 6.3 and classified as critical. Affected by this issue is some unknown functionality "}, {"evidence_id": "62d4528fb84f80e3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-10-27 18:15:22.030000", "retrieval_score": 0.8825, "rerank_score": 0.7301, "leak": false, "snippet": "CVE-2023-5826: A vulnerability was found in Netentsec NS-ASG Application Security Gateway 6.3 and classified as critical. Affected by this issue is some unknown"}, {"evidence_id": "8c6aeabe21b51b55", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-01 00:15:52.070000", "retrieval_score": 0.8718, "rerank_score": 0.7258, "leak": false, "snippet": "CVE-2024-2021: A vulnerability was found in Netentsec NS-ASG Application Security Gateway 6.3. It has been classified as critical. Affected is an unknown functi"}, {"evidence_id": "aeddb1bf46d6ffcc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8492, "rerank_score": 0.5289, "leak": false, "snippet": "Sourcecodester Faculty Evaluation System v1.0 is vulnerable to SQL Injection via /eval/admin/manage_subject.php?id=."}, {"evidence_id": "c23b0184655a3789", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8487, "rerank_score": 0.5733, "leak": false, "snippet": "A SQL injection in the /admin/?n=logs&c=index&a=dolist component of Metinfo 7.0 allows attackers to access sensitive database information."}]}
{"cve_id": "CVE-2024-49070", "decision_time": "2025-01-11 02:04:31.113000", "risk_score": 0.220384, "rank": 107, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02205, "epss_percentile": 0.80194}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "ab5acdb05e9ad24a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9359, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "c67bfa6d85993456", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9338, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "1b9887869ec70251", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.443000", "retrieval_score": 0.9311, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0594: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}, {"evidence_id": "ee5657c1ec2e94b7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.757000", "retrieval_score": 0.9308, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0604: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}, {"evidence_id": "621d3f4648724350", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9298, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web controls, aka 'Micr"}, {"evidence_id": "302c57f33bc4f979", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-06-09 20:15:13.163000", "retrieval_score": 0.9295, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2020-1181: A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web cont"}]}
{"cve_id": "CVE-2023-34214", "decision_time": "2023-09-16 03:15:09.747000", "risk_score": 0.220384, "rank": 108, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00371, "epss_percentile": 0.28703}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f3aa35994037d394", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9395, "rerank_score": 0.731, "leak": false, "snippet": "TN-4900 Series firmware versions v1.2.4 and prior and TN-5900 Series firmware versions v3.3 and prior are vulnerable to the command-injection vulnerability. Thi"}, {"evidence_id": "c7c065d9fb8647dc", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-17 03:15:09.747000", "retrieval_score": 0.9298, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-34214: TN-4900 Series firmware versions v1.2.4 and prior and TN-5900 Series firmware versions v3.3 and prior are vulnerable to the command-injection vu"}, {"evidence_id": "bb7c7520f9396780", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9153, "rerank_score": 0.731, "leak": false, "snippet": "TN-4900 Series firmware versions v1.2.4 and prior and TN-5900 Series firmware versions v3.3 and prior are vulnerable to the command-injection vulnerability. Thi"}, {"evidence_id": "26c18b0e448e5baf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-17 07:15:43.297000", "retrieval_score": 0.907, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-34216: TN-4900 Series firmware versions v1.2.4 and prior and TN-5900 Series firmware versions v3.3 and prior are vulnerable to the command-injection vu"}, {"evidence_id": "df2ae6bcbc3da996", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8474, "rerank_score": 0.7301, "leak": false, "snippet": "Some Huawei products have a command injection vulnerability. Due to insufficient input validation, an attacker with high privilege may inject some malicious cod"}, {"evidence_id": "98929910e92e3c29", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-22 15:15:08.463000", "retrieval_score": 0.8384, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-2143: The affected product is vulnerable to two instances of command injection, which may allow an attacker to remotely execute arbitrary code."}]}
{"cve_id": "CVE-2022-25174", "decision_time": "2022-03-17 17:15:08.560000", "risk_score": 0.220384, "rank": 109, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01421, "epss_percentile": 0.69297}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "61d13cb3cfd8ee5b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-15 17:15:08.560000", "retrieval_score": 0.9318, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-25174: Jenkins Pipeline: Shared Groovy Libraries Plugin 552.vd9cc05b8a2e1 and earlier uses the same checkout directories for distinct SCMs for Pipeline"}, {"evidence_id": "ebd14be738d205f7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-15 17:15:09.120000", "retrieval_score": 0.8875, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-25182: A sandbox bypass vulnerability in Jenkins Pipeline: Shared Groovy Libraries Plugin 552.vd9cc05b8a2e1 and earlier allows attackers with Item/Conf"}, {"evidence_id": "edb413bb6bc5cb4c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8415, "rerank_score": 0.7292, "leak": false, "snippet": "A sandbox bypass vulnerability exists in Jenkins Pipeline: Groovy Plugin 2.63 and earlier in pom.xml, src/main/java/org/jenkinsci/plugins/workflow/cps/CpsGroovy"}, {"evidence_id": "ca8c37be29cf7437", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8406, "rerank_score": 0.7061, "leak": false, "snippet": "A sandbox bypass vulnerability exists in Pipeline: Groovy Plugin 2.61 and earlier in src/main/java/org/jenkinsci/plugins/workflow/cps/CpsFlowDefinition.java, sr"}, {"evidence_id": "9ed0c8d19bcd53be", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8368, "rerank_score": 0.7238, "leak": false, "snippet": "A sandbox bypass vulnerability exists in Pipeline: Declarative Plugin 1.3.3 and earlier in pipeline-model-definition/src/main/groovy/org/jenkinsci/plugins/pipel"}, {"evidence_id": "cc97071cd9f0ad49", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-01-22 14:29:00.330000", "retrieval_score": 0.8321, "rerank_score": 0.5083, "leak": false, "snippet": "CVE-2019-1003001: A sandbox bypass vulnerability exists in Pipeline: Groovy Plugin 2.61 and earlier in src/main/java/org/jenkinsci/plugins/workflow/cps/CpsFlowD"}]}
{"cve_id": "CVE-2023-27372", "decision_time": "2023-03-30 20:15:10.243000", "risk_score": 0.220384, "rank": 110, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.99662, "epss_percentile": 0.99947}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "22b9278e9d61a1f5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-28 20:15:10.243000", "retrieval_score": 0.93, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-27372: SPIP before 4.2.1 allows Remote Code Execution via form values in the public area because serialization is mishandled. The fixed versions are 3."}, {"evidence_id": "cb387d4c54936642", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8427, "rerank_score": 0.5121, "leak": false, "snippet": "SPIP before 3.1.11 and 3.2 before 3.2.5 allows prive/formulaires/login.php XSS via error messages."}, {"evidence_id": "8f992612b84cfb6f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-09-17 21:15:11.427000", "retrieval_score": 0.8354, "rerank_score": 0.5014, "leak": false, "snippet": "CVE-2019-16392: SPIP before 3.1.11 and 3.2 before 3.2.5 allows prive/formulaires/login.php XSS via error messages."}, {"evidence_id": "39e236d3c2a8c1c8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2016-04-08 14:59:04.707000", "retrieval_score": 0.8327, "rerank_score": 0.5179, "leak": false, "snippet": "The encoder_contexte_ajax function in ecrire/inc/filtres.php in SPIP 2.x before 2.1.19, 3.0.x before 3.0.22, and 3.1.x before 3.1.1 allows remote attackers to c"}, {"evidence_id": "cf9d3810c81831d9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2016-04-08 14:59:04.707000", "retrieval_score": 0.8312, "rerank_score": 0.5163, "leak": false, "snippet": "CVE-2016-3154: The encoder_contexte_ajax function in ecrire/inc/filtres.php in SPIP 2.x before 2.1.19, 3.0.x before 3.0.22, and 3.1.x before 3.1.1 allows remote"}, {"evidence_id": "60906b8ea014ba49", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8287, "rerank_score": 0.5002, "leak": false, "snippet": "The SnippetRPCServiceImpl class in Atlassian Crucible before version 4.5.1 (the fixed version 4.5.x) and before 4.6.0 allows remote attackers to comment on snip"}]}
{"cve_id": "CVE-2022-28271", "decision_time": "2022-06-05 18:15:10.067000", "risk_score": 0.220384, "rank": 111, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03042, "epss_percentile": 0.85778}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "bcb32c1bdb0709de", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-06 18:15:10.067000", "retrieval_score": 0.9306, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-28271: Adobe Photoshop versions 22.5.6 (and earlier)and 23.2.2 (and earlier) are affected by a use-after-free vulnerability that could result in arbitr"}, {"evidence_id": "1f89e415547aead2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9048, "rerank_score": 0.72, "leak": false, "snippet": "Adobe Photoshop versions 21.2.10 (and earlier) and 22.4.3 (and earlier) are affected by a heap-based buffer overflow vulnerability that could result in arbitrar"}, {"evidence_id": "1124737d220b33ef", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-06 18:15:10.260000", "retrieval_score": 0.9019, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2022-28274: Adobe Photoshop versions 22.5.6 (and earlier) and 23.2.2 (and earlier) are affected by an out-of-bounds read vulnerability when parsing a crafte"}, {"evidence_id": "60aea36cbe735b86", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8937, "rerank_score": 0.7301, "leak": false, "snippet": "Adobe Photoshop versions 21.2.6 (and earlier) and 22.3 (and earlier) are affected by a Buffer Overflow vulnerability when parsing a specially crafted JSX file. "}, {"evidence_id": "33438a7647cec7ef", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-11 18:15:39.790000", "retrieval_score": 0.8936, "rerank_score": 0.6309, "leak": false, "snippet": "CVE-2022-24097: Adobe After Effects versions 22.2 (and earlier) and 18.4.4 (and earlier) are affected by an out-of-bounds write vulnerability that could result "}]}
{"cve_id": "CVE-2022-22675", "decision_time": "2022-06-25 18:15:09.153000", "risk_score": 0.220384, "rank": 112, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-04-04 00:00:00", "epss": 0.12642, "epss_percentile": 0.95733}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "e82a240affcd3be2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-26 18:15:09.153000", "retrieval_score": 0.9215, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-22675: An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in tvOS 15.5, watchOS 8.6, macOS Big Sur 11.6.6, m"}, {"evidence_id": "f69d92f5ab0ebe1e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9138, "rerank_score": 0.7306, "leak": false, "snippet": "An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in iOS 15.2 and iPadOS 15.2. A malicious application may be able t"}, {"evidence_id": "6f09485fce7702d3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9073, "rerank_score": 0.7303, "leak": false, "snippet": "An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in iOS 14.8.1 and iPadOS 14.8.1, iOS 15.1 and iPadOS 15.1. A malic"}, {"evidence_id": "89150498e17d5ae6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:23.590000", "retrieval_score": 0.9012, "rerank_score": 0.7259, "leak": false, "snippet": "CVE-2021-30985: An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in iOS 15.2 and iPadOS 15.2. A malicious applicati"}, {"evidence_id": "5a5a40e9003bd73c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8989, "rerank_score": 0.7301, "leak": false, "snippet": "An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in macOS Big Sur 11.1, Security Update 2020-001 Catalina, Security"}, {"evidence_id": "62bc84afdc6c8f7e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:18.083000", "retrieval_score": 0.8958, "rerank_score": 0.7262, "leak": false, "snippet": "CVE-2021-30900: An out-of-bounds write issue was addressed with improved bounds checking. This issue is fixed in iOS 14.8.1 and iPadOS 14.8.1, iOS 15.1 and iPad"}]}
{"cve_id": "CVE-2022-22947", "decision_time": "2022-04-02 22:15:08.673000", "risk_score": 0.220384, "rank": 113, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-05-16 00:00:00", "epss": 0.98253, "epss_percentile": 0.99907}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "1bcaeb7b9198639e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-03 22:15:08.673000", "retrieval_score": 0.9404, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-22947: In spring cloud gateway versions prior to 3.1.1+ and 3.0.7+ , applications are vulnerable to a code injection attack when the Gateway Actuator e"}, {"evidence_id": "bafdd4e02250ec9d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8604, "rerank_score": 0.7297, "leak": false, "snippet": "Spring Data Commons, versions prior to 1.13 to 1.13.10, 2.0 to 2.0.5, and older unsupported versions, contain a property binder vulnerability caused by improper"}, {"evidence_id": "1c60a3dccd7aa08e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-04-11 13:29:00.290000", "retrieval_score": 0.855, "rerank_score": 0.7288, "leak": false, "snippet": "CVE-2018-1273: Spring Data Commons, versions prior to 1.13 to 1.13.10, 2.0 to 2.0.5, and older unsupported versions, contain a property binder vulnerability cau"}, {"evidence_id": "ecb74152eb703800", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8495, "rerank_score": 0.7281, "leak": false, "snippet": "An issue was discovered in CloudMe before 1.11.0. An unauthenticated remote attacker that can connect to the \"CloudMe Sync\" client application listening on port"}, {"evidence_id": "4b1a6708feb8ba51", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8479, "rerank_score": 0.7268, "leak": false, "snippet": "Remote Code Execution vulnerability in MuleSoft Mule CE/EE 3.x and API Gateway 2.x released before October 31, 2019 allows remote attackers to execute arbitrary"}, {"evidence_id": "0cd1eb1b60e4c681", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-01 23:15:13.663000", "retrieval_score": 0.8457, "rerank_score": 0.713, "leak": false, "snippet": "CVE-2022-22963: In Spring Cloud Function versions 3.1.6, 3.2.2 and older unsupported versions, when using routing functionality it is possible for a user to pro"}]}
{"cve_id": "CVE-2022-21919", "decision_time": "2022-02-10 21:15:13.463000", "risk_score": 0.220384, "rank": 114, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-04-25 00:00:00", "epss": 0.0295, "epss_percentile": 0.85343}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "37236f70f1f74b1b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9449, "rerank_score": 0.7311, "leak": false, "snippet": "Windows User Profile Service Elevation of Privilege Vulnerability"}, {"evidence_id": "4c4d763a8c398e8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-12 18:15:09.117000", "retrieval_score": 0.9295, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-34484: Windows User Profile Service Elevation of Privilege Vulnerability"}, {"evidence_id": "ba24deac61ed973a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-11 21:15:13.463000", "retrieval_score": 0.9218, "rerank_score": 0.7241, "leak": false, "snippet": "CVE-2022-21919: Windows User Profile Service Elevation of Privilege Vulnerability"}, {"evidence_id": "53f4725101a1ea21", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9205, "rerank_score": 0.7299, "leak": false, "snippet": "An elevation of privilege (user to user) vulnerability exists in Windows Security Health Service when handling certain objects in memory.To exploit the vulnerab"}, {"evidence_id": "01623c6fdcd4e52c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-06-09 20:15:21.460000", "retrieval_score": 0.9161, "rerank_score": 0.7293, "leak": false, "snippet": "CVE-2020-1324: An elevation of privilege (user to user) vulnerability exists in Windows Security Health Service when handling certain objects in memory.To explo"}, {"evidence_id": "946607f31574ebdb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9086, "rerank_score": 0.6797, "leak": false, "snippet": "Windows Network Connections Service Elevation of Privilege Vulnerability"}]}
{"cve_id": "CVE-2022-22965", "decision_time": "2022-05-01 23:15:13.870000", "risk_score": 0.220384, "rank": 115, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-04-04 00:00:00", "epss": 0.9972, "epss_percentile": 0.9995}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a6a5179ed4af50a2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-01 23:15:13.870000", "retrieval_score": 0.9459, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-22965: A Spring MVC or Spring WebFlux application running on JDK 9+ may be vulnerable to remote code execution (RCE) via data binding. The specific exp"}, {"evidence_id": "1c60a3dccd7aa08e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-04-11 13:29:00.290000", "retrieval_score": 0.8515, "rerank_score": 0.5237, "leak": false, "snippet": "CVE-2018-1273: Spring Data Commons, versions prior to 1.13 to 1.13.10, 2.0 to 2.0.5, and older unsupported versions, contain a property binder vulnerability cau"}, {"evidence_id": "bafdd4e02250ec9d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8494, "rerank_score": 0.7291, "leak": false, "snippet": "Spring Data Commons, versions prior to 1.13 to 1.13.10, 2.0 to 2.0.5, and older unsupported versions, contain a property binder vulnerability caused by improper"}, {"evidence_id": "faed32fe10a8e8bd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8474, "rerank_score": 0.681, "leak": false, "snippet": "A CGGIServlet SQL injection remote code execution (RCE) vulnerability in Trend Micro Control Manager 6.0 could allow a remote attacker to execute arbitrary code"}, {"evidence_id": "382da567de1b96a4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8434, "rerank_score": 0.5626, "leak": false, "snippet": "When using Apache Tomcat versions 10.0.0-M1 to 10.0.0-M4, 9.0.0.M1 to 9.0.34, 8.5.0 to 8.5.54 and 7.0.0 to 7.0.103 if a) an attacker is able to control the cont"}, {"evidence_id": "3a7eca9c33fc55f3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-05-20 19:15:09.257000", "retrieval_score": 0.8413, "rerank_score": 0.5062, "leak": false, "snippet": "CVE-2020-9484: When using Apache Tomcat versions 10.0.0-M1 to 10.0.0-M4, 9.0.0.M1 to 9.0.34, 8.5.0 to 8.5.54 and 7.0.0 to 7.0.103 if a) an attacker is able to c"}]}
{"cve_id": "CVE-2022-27952", "decision_time": "2022-05-12 17:15:10.480000", "risk_score": 0.220384, "rank": 116, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02102, "epss_percentile": 0.79258}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "269851f1f358220b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-12 17:15:10.480000", "retrieval_score": 0.9241, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-27952: An arbitrary file upload vulnerability in the file upload module of PayloadCMS v0.15.0 allows attackers to execute arbitrary code via a crafted "}, {"evidence_id": "0cc14615ca1efc83", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-12 17:15:10.057000", "retrieval_score": 0.8922, "rerank_score": 0.6426, "leak": false, "snippet": "CVE-2022-27263: An arbitrary file upload vulnerability in the file upload module of Strapi v4.1.5 allows attackers to execute arbitrary code via a crafted file."}, {"evidence_id": "fa0ef328541a0fd3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8877, "rerank_score": 0.5675, "leak": false, "snippet": "An arbitrary file upload vulnerability in /admin/media/upload of ZKEACMS V3.2.0 allows attackers to execute arbitrary code via a crafted HTML file."}, {"evidence_id": "955fef7552872ee4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-12 17:15:09.840000", "retrieval_score": 0.8852, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2022-27139: An arbitrary file upload vulnerability in the file upload module of Ghost v4.39.0 allows attackers to execute arbitrary code via a crafted SVG f"}, {"evidence_id": "86fce30cf69f8708", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8845, "rerank_score": 0.5055, "leak": false, "snippet": "An arbitrary file write vulnerability in RGCMS v1.06 allows attackers to execute arbitrary code via a crafted PHP file."}, {"evidence_id": "1ca6b54c508885ed", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8792, "rerank_score": 0.6531, "leak": false, "snippet": "Arbitrary file upload vulnerability in SourceCodester Responsive Ordering System v 1.0 allows attackers to execute arbitrary code via the file upload to Product"}]}
{"cve_id": "CVE-2022-32773", "decision_time": "2022-11-24 17:15:52.650000", "risk_score": 0.220384, "rank": 117, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03244, "epss_percentile": 0.86661}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c8d858585acc2bd2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9574, "rerank_score": 0.7311, "leak": false, "snippet": "An OS command injection vulnerability exists in the XCMD doDebug functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9X and 6.9Z. A specially-cr"}, {"evidence_id": "3e8647328ce32c88", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-25 17:15:52.650000", "retrieval_score": 0.952, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-32773: An OS command injection vulnerability exists in the XCMD doDebug functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9X and 6.9Z"}, {"evidence_id": "39d5183976c8ecb8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9401, "rerank_score": 0.7311, "leak": false, "snippet": "An OS command injection vulnerability exists in the XCMD setUPnP functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9X and 6.9Z. A specially-cr"}, {"evidence_id": "df186acfae7db54b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9389, "rerank_score": 0.731, "leak": false, "snippet": "An OS command injection vulnerability exists in the console_main_loop :sys functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9Z. A specially-c"}, {"evidence_id": "54d9e22bdb9c4b95", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-25 17:15:52.190000", "retrieval_score": 0.9337, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-30541: An OS command injection vulnerability exists in the XCMD setUPnP functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9X and 6.9Z"}, {"evidence_id": "7d7159817c4a2aa4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-25 17:15:51.873000", "retrieval_score": 0.9335, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-29520: An OS command injection vulnerability exists in the console_main_loop :sys functionality of Abode Systems, Inc. iota All-In-One Security Kit 6.9"}]}
{"cve_id": "CVE-2022-26258", "decision_time": "2022-04-27 00:15:07.813000", "risk_score": 0.220384, "rank": 118, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-09-08 00:00:00", "epss": 0.81195, "epss_percentile": 0.99587}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "ec27294b1c6514c4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-28 00:15:07.813000", "retrieval_score": 0.9363, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-26258: D-Link DIR-820L 1.05B03 was discovered to contain remote command execution (RCE) vulnerability via HTTP POST to get set ccp."}, {"evidence_id": "6f3e7f8951ce840d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8695, "rerank_score": 0.7226, "leak": false, "snippet": "A Remote Command Execution (RCE) vulnerability exists in HNAP1/control/SetNetworkTomographySettings.php of D-Link Router DIR-846 DIR846A1_FW100A43.bin and DIR84"}, {"evidence_id": "4cdd6aeabb95c77e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-17 21:15:07.787000", "retrieval_score": 0.866, "rerank_score": 0.5569, "leak": false, "snippet": "CVE-2021-46314: A Remote Command Execution (RCE) vulnerability exists in HNAP1/control/SetNetworkTomographySettings.php of D-Link Router DIR-846 DIR846A1_FW100A"}, {"evidence_id": "611cab9196dea003", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8598, "rerank_score": 0.7154, "leak": false, "snippet": "A Remote Command Execution (RCE) vulnerability exists in all series H/W revisions D-link DIR-810L, DIR-820L/LW, DIR-826L, DIR-830L, and DIR-836L routers via the"}, {"evidence_id": "fe67b0bd9b328de2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-17 21:15:07.737000", "retrieval_score": 0.8584, "rerank_score": 0.5251, "leak": false, "snippet": "CVE-2021-45382: A Remote Command Execution (RCE) vulnerability exists in all series H/W revisions D-link DIR-810L, DIR-820L/LW, DIR-826L, DIR-830L, and DIR-836L"}, {"evidence_id": "addb6f27d6c4bef7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8564, "rerank_score": 0.6144, "leak": false, "snippet": "Remote Code Execution (RCE) vulnerability exists in MaxSite CMS v107.5 via the Documents page."}]}
{"cve_id": "CVE-2022-3236", "decision_time": "2022-10-23 13:15:10.327000", "risk_score": 0.220384, "rank": 119, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2022-09-23 00:00:00", "epss": 0.98905, "epss_percentile": 0.99921}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d524f27a0b1dceb4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9534, "rerank_score": 0.7311, "leak": false, "snippet": "A code injection vulnerability in the User Portal and Webadmin allows a remote attacker to execute code in Sophos Firewall version v19.0 MR1 and older."}, {"evidence_id": "9d2e8cf88a58290d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9246, "rerank_score": 0.7156, "leak": false, "snippet": "An authentication bypass vulnerability in the User Portal and Webadmin allows a remote attacker to execute code in Sophos Firewall version v18.5 MR3 and older."}, {"evidence_id": "84466be788a5450d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-09-23 13:15:10.327000", "retrieval_score": 0.9203, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-3236: A code injection vulnerability in the User Portal and Webadmin allows a remote attacker to execute code in Sophos Firewall version v19.0 MR1 and "}, {"evidence_id": "5039c8166fcae797", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-25 12:15:07.750000", "retrieval_score": 0.8971, "rerank_score": 0.7125, "leak": false, "snippet": "CVE-2022-1040: An authentication bypass vulnerability in the User Portal and Webadmin allows a remote attacker to execute code in Sophos Firewall version v18.5 "}, {"evidence_id": "ec97eb69008d72de", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.885, "rerank_score": 0.7302, "leak": false, "snippet": "A remote code execution vulnerability exists in the WebAdmin of Sophos SG UTM before v9.705 MR5, v9.607 MR7, and v9.511 MR11"}, {"evidence_id": "f603c5b497c8079d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-09-25 04:23:04.857000", "retrieval_score": 0.8728, "rerank_score": 0.7118, "leak": false, "snippet": "CVE-2020-25223: A remote code execution vulnerability exists in the WebAdmin of Sophos SG UTM before v9.705 MR5, v9.607 MR7, and v9.511 MR11"}]}
{"cve_id": "CVE-2023-32697", "decision_time": "2023-06-22 23:15:09.337000", "risk_score": 0.220384, "rank": 120, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01592, "epss_percentile": 0.72453}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "be34c9748bd12ea9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-23 23:15:09.337000", "retrieval_score": 0.9304, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-32697: SQLite JDBC is a library for accessing and creating SQLite database files in Java. Sqlite-jdbc addresses a remote code execution vulnerability v"}, {"evidence_id": "0ab3286da5426239", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-05-10 19:29:07.747000", "retrieval_score": 0.8548, "rerank_score": 0.5119, "leak": false, "snippet": "CVE-2019-5018: An exploitable use after free vulnerability exists in the window function functionality of Sqlite3 3.26.0. A specially crafted SQL command can ca"}, {"evidence_id": "b2f09a044501628f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8527, "rerank_score": 0.7148, "leak": false, "snippet": "An exploitable use after free vulnerability exists in the window function functionality of Sqlite3 3.26.0. A specially crafted SQL command can cause a use after"}, {"evidence_id": "0e7b7882536e2d8a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-01 16:15:08.197000", "retrieval_score": 0.8494, "rerank_score": 0.5003, "leak": false, "snippet": "CVE-2022-21227: The package sqlite3 before 5.0.3 are vulnerable to Denial of Service (DoS) which will invoke the toString function of the passed parameter. If p"}, {"evidence_id": "4a67d14b66458726", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8482, "rerank_score": 0.5003, "leak": false, "snippet": "The package sqlite3 before 5.0.3 are vulnerable to Denial of Service (DoS) which will invoke the toString function of the passed parameter. If passed an invalid"}, {"evidence_id": "72664fab4197b0bf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8418, "rerank_score": 0.5066, "leak": false, "snippet": "SQLite through 3.40.0, when relying on --safe for execution of an untrusted CLI script, does not properly implement the azProhibitedFunctions protection mechani"}]}
{"cve_id": "CVE-2023-2056", "decision_time": "2023-05-14 14:15:11.793000", "risk_score": 0.220384, "rank": 121, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00966, "epss_percentile": 0.56983}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "b04731f628b8c471", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 14:15:11.793000", "retrieval_score": 0.9514, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-2056: A vulnerability was found in DedeCMS up to 5.7.87 and classified as critical. This issue affects the function GetSystemFile of the file module_ma"}, {"evidence_id": "14b93f43f750b02a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8847, "rerank_score": 0.6948, "leak": false, "snippet": "A vulnerability was found in SourceCodester Garage Management System and classified as critical. This issue affects some unknown processing of the file removeUs"}, {"evidence_id": "c931240945e09636", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-08 10:15:07.080000", "retrieval_score": 0.8841, "rerank_score": 0.6987, "leak": false, "snippet": "CVE-2023-1955: A vulnerability classified as critical has been found in SourceCodester Online Computer and Laptop Store 1.0. Affected is an unknown function of "}, {"evidence_id": "26da0d5cd44726e4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-17 07:15:10.183000", "retrieval_score": 0.8839, "rerank_score": 0.6021, "leak": false, "snippet": "CVE-2023-1440: A vulnerability, which was classified as critical, was found in SourceCodester Automatic Question Paper Generator System 1.0. Affected is an unkn"}]}
{"cve_id": "CVE-2024-31807", "decision_time": "2024-05-08 13:15:08.603000", "risk_score": 0.220384, "rank": 122, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01368, "epss_percentile": 0.6823}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6c06f082efcfb766", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-08 13:15:08.603000", "retrieval_score": 0.9498, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-31807: TOTOLINK EX200 V4.0.3c.7646_B20201211 was discovered to contain a remote code execution (RCE) vulnerability via the hostTime parameter in the NT"}, {"evidence_id": "77fa95f1f62784db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9101, "rerank_score": 0.5636, "leak": false, "snippet": "TOTOlink A3700R v9.1.2u.5822_B20200513 was discovered to contain a remote command execution (RCE) vulnerability via the NTPSyncWithHost function."}, {"evidence_id": "aacb02d2fcca8f45", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-08 13:15:08.750000", "retrieval_score": 0.9074, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-31811: TOTOLINK EX200 V4.0.3c.7646_B20201211 was discovered to contain a remote code execution (RCE) vulnerability via the langType parameter in the se"}, {"evidence_id": "3af566b96874809b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-11 09:15:47.250000", "retrieval_score": 0.9063, "rerank_score": 0.526, "leak": false, "snippet": "CVE-2023-52027: TOTOlink A3700R v9.1.2u.5822_B20200513 was discovered to contain a remote command execution (RCE) vulnerability via the NTPSyncWithHost function"}, {"evidence_id": "ea4bb478d5b1e94e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8997, "rerank_score": 0.5406, "leak": false, "snippet": "TOTOLINK N350RT V9.3.5u.6139_B20201216 was discovered to contain a command injection vulnerability via the host_time parameter in the function NTPSyncWithHost."}, {"evidence_id": "241d3e9da6d303c5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8965, "rerank_score": 0.5134, "leak": false, "snippet": "TOTOLINK A7000R V9.1.0u.6115_B20201022 was discovered to contain a command injection vulnerability via the host_time parameter at the function NTPSyncWithHost."}]}
{"cve_id": "CVE-2022-24780", "decision_time": "2022-05-05 19:15:08.100000", "risk_score": 0.220384, "rank": 123, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.05262, "epss_percentile": 0.91469}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "038fe2ccc41ad8cf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 19:15:08.100000", "retrieval_score": 0.937, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-24780: Combodo iTop is a web based IT Service Management tool. In versions prior to 2.7.6 and 3.0.0, users of the iTop user portal can send TWIG code t"}, {"evidence_id": "e597e0a11b067781", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8982, "rerank_score": 0.7308, "leak": false, "snippet": "Combodo iTop is a web based IT Service Management tool. In versions prior to 2.7.4, CSRF tokens can be reused by a malicious user, as on Windows servers no clea"}, {"evidence_id": "7b2d12be226827e9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8973, "rerank_score": 0.7308, "leak": false, "snippet": "Combodo iTop is an open source, web based IT Service Management tool. Prior to version 2.7.4, the CSRF token validation can be bypassed through iTop portal via "}, {"evidence_id": "d08904899cfe90c1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-21 21:15:07.857000", "retrieval_score": 0.8921, "rerank_score": 0.7133, "leak": false, "snippet": "CVE-2021-32776: Combodo iTop is a web based IT Service Management tool. In versions prior to 2.7.4, CSRF tokens can be reused by a malicious user, as on Windows"}, {"evidence_id": "ff519de6fc627a91", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-21 16:15:08.483000", "retrieval_score": 0.8894, "rerank_score": 0.716, "leak": false, "snippet": "CVE-2021-21407: Combodo iTop is an open source, web based IT Service Management tool. Prior to version 2.7.4, the CSRF token validation can be bypassed through "}, {"evidence_id": "02881d15cb5e65c9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8544, "rerank_score": 0.7214, "leak": false, "snippet": "In Combodo iTop 2.2.0 through 2.6.0, if the configuration file is writable, then execution of arbitrary code can be accomplished by calling ajax.dataloader with"}]}
{"cve_id": "CVE-2023-28205", "decision_time": "2023-05-10 19:15:07.237000", "risk_score": 0.220384, "rank": 124, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-04-10 00:00:00", "epss": 0.27076, "epss_percentile": 0.9779}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0fb979e3fa39777d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9266, "rerank_score": 0.7299, "leak": false, "snippet": "A use after free issue was addressed with improved memory management. This issue is fixed in macOS Monterey 12.2.1, iOS 15.3.1 and iPadOS 15.3.1, Safari 15.3 (v"}, {"evidence_id": "deb3b1e12f02b319", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-10 19:15:07.237000", "retrieval_score": 0.9243, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-28205: A use after free issue was addressed with improved memory management. This issue is fixed in Safari 16.4.1, iOS 15.7.5 and iPadOS 15.7.5, iOS 16"}, {"evidence_id": "aa81b192e5989c87", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9181, "rerank_score": 0.7216, "leak": false, "snippet": "A use after free issue was addressed with improved memory management. This issue is fixed in macOS Monterey 12.3, iOS 15.4 and iPadOS 15.4, tvOS 15.4, Safari 15"}, {"evidence_id": "f73421bde47b5760", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9096, "rerank_score": 0.7291, "leak": false, "snippet": "A use after free issue was addressed with improved memory management. This issue is fixed in iOS 14.8 and iPadOS 14.8, macOS Big Sur 11.6. Processing maliciousl"}, {"evidence_id": "a7a8282c3e800871", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 18:15:13.787000", "retrieval_score": 0.902, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-22620: A use after free issue was addressed with improved memory management. This issue is fixed in macOS Monterey 12.2.1, iOS 15.3.1 and iPadOS 15.3.1"}, {"evidence_id": "62d170e423340593", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 19:15:14.253000", "retrieval_score": 0.9005, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2021-30858: A use after free issue was addressed with improved memory management. This issue is fixed in iOS 14.8 and iPadOS 14.8, macOS Big Sur 11.6. Proce"}]}
{"cve_id": "CVE-2022-34821", "decision_time": "2022-08-11 10:15:12.393000", "risk_score": 0.220384, "rank": 125, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01651, "epss_percentile": 0.73415}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "70b7ca2945256fa0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9637, "rerank_score": 0.731, "leak": false, "snippet": "A vulnerability has been identified in RUGGEDCOM RM1224 LTE(4G) EU (6GK6108-4AM00-2BA2), RUGGEDCOM RM1224 LTE(4G) NAM (6GK6108-4AM00-2DA2), SCALANCE M804PB (6GK"}, {"evidence_id": "b657891f03b2550f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-12 10:15:12.393000", "retrieval_score": 0.9353, "rerank_score": 0.7301, "leak": false, "snippet": "CVE-2022-34821: A vulnerability has been identified in RUGGEDCOM RM1224 LTE(4G) EU (6GK6108-4AM00-2BA2), RUGGEDCOM RM1224 LTE(4G) NAM (6GK6108-4AM00-2DA2), SCAL"}, {"evidence_id": "e1a1aaf2df6cbff4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8917, "rerank_score": 0.7301, "leak": false, "snippet": "A vulnerability has been identified in RUGGEDCOM i800, RUGGEDCOM i800NC, RUGGEDCOM i801, RUGGEDCOM i801NC, RUGGEDCOM i802, RUGGEDCOM i802NC, RUGGEDCOM i803, RUG"}, {"evidence_id": "db7943f9679f8b93", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8867, "rerank_score": 0.731, "leak": false, "snippet": "A vulnerability has been identified in RUGGEDCOM RM1224 (All versions >= V4.3 and < V6.4), SCALANCE M-800 (All versions >= V4.3 and < V6.4), SCALANCE S615 (All "}, {"evidence_id": "a341d420aae72171", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-15 17:15:21.690000", "retrieval_score": 0.8806, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2021-25667: A vulnerability has been identified in RUGGEDCOM RM1224 (All versions >= V4.3 and = V4.3 and = V4.3 and = V2.0 and < V2.1.3), SCALANCE XB-200 (A"}, {"evidence_id": "7936e8315496c33d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-08 12:15:11.057000", "retrieval_score": 0.8681, "rerank_score": 0.7277, "leak": false, "snippet": "CVE-2021-42020: A vulnerability has been identified in RUGGEDCOM i800, RUGGEDCOM i800NC, RUGGEDCOM i801, RUGGEDCOM i801NC, RUGGEDCOM i802, RUGGEDCOM i802NC, RUG"}]}
{"cve_id": "CVE-2023-38181", "decision_time": "2023-09-07 18:15:22.787000", "risk_score": 0.220384, "rank": 126, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.16813, "epss_percentile": 0.96639}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "910eef05d9636116", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "bcb1fca5746b5484", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "4d2b02b66820a4a3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "2cedd8ad025aba6d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-11-10 01:19:28.653000", "retrieval_score": 0.9053, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-41349: Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "145df3a59b605f04", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-08 18:15:22.787000", "retrieval_score": 0.8999, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2023-38181: Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "f90fb4a4dffb5c86", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-12-12 00:29:00.887000", "retrieval_score": 0.8882, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2018-8604: A tampering vulnerability exists when Microsoft Exchange Server fails to properly handle profile data, aka \"Microsoft Exchange Server Tampering V"}]}
{"cve_id": "CVE-2023-40252", "decision_time": "2023-09-16 07:15:43.847000", "risk_score": 0.220384, "rank": 127, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00357, "epss_percentile": 0.27424}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a705d5b4eec0e475", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9481, "rerank_score": 0.731, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in Genians Genian NAC V4.0, Genians Genian NAC V5.0, Genians Genian NAC Suite V5.0, Geni"}, {"evidence_id": "c0e3519d1598162a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-17 07:15:43.847000", "retrieval_score": 0.9421, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-40252: Improper Control of Generation of Code ('Code Injection') vulnerability in Genians Genian NAC V4.0, Genians Genian NAC V5.0, Genians Genian NAC "}, {"evidence_id": "7eff4cadc7e5751d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.909, "rerank_score": 0.7259, "leak": false, "snippet": "Download of Code Without Integrity Check vulnerability in Genians Genian NAC V4.0, Genians Genian NAC V5.0, Genians Genian NAC Suite V5.0, Genians Genian ZTNA a"}, {"evidence_id": "e6047b6e42fbb4af", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-11 07:15:09.423000", "retrieval_score": 0.9066, "rerank_score": 0.691, "leak": false, "snippet": "CVE-2023-40254: Download of Code Without Integrity Check vulnerability in Genians Genian NAC V4.0, Genians Genian NAC V5.0, Genians Genian NAC Suite V5.0, Genia"}, {"evidence_id": "8523ab19c6af756e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8481, "rerank_score": 0.7303, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in Milan Dini\u0107 Rename Media Files.This issue affects Rename Media Files: from n/a throug"}, {"evidence_id": "18029e8494b94822", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 08:15:18.180000", "retrieval_score": 0.8396, "rerank_score": 0.5045, "leak": false, "snippet": "CVE-2021-23406: This affects the package pac-resolver before 5.0.0. This can occur when used with untrusted input, due to unsafe PAC file handling. **NOTE:** Th"}]}
{"cve_id": "CVE-2022-27946", "decision_time": "2022-04-25 17:15:10.760000", "risk_score": 0.220384, "rank": 128, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03197, "epss_percentile": 0.86434}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "4435d207fdfb9d97", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-26 17:15:10.760000", "retrieval_score": 0.9508, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-27946: NETGEAR R8500 1.0.2.158 devices allow remote authenticated users to execute arbitrary commands (such as telnetd) via shell metacharacters in the"}, {"evidence_id": "6e2fc9177fb1da64", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8897, "rerank_score": 0.6982, "leak": false, "snippet": "setup.cgi on NETGEAR R6020 1.0.0.48 devices allows an admin to execute arbitrary shell commands via shell metacharacters in the ntp_server field."}, {"evidence_id": "5283724c6a648d67", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-09-17 20:15:07.873000", "retrieval_score": 0.8894, "rerank_score": 0.5891, "leak": false, "snippet": "CVE-2021-41383: setup.cgi on NETGEAR R6020 1.0.0.48 devices allows an admin to execute arbitrary shell commands via shell metacharacters in the ntp_server field"}, {"evidence_id": "d276351fadf41782", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-02-22 23:59:00.190000", "retrieval_score": 0.8875, "rerank_score": 0.668, "leak": false, "snippet": "ping.cgi on NETGEAR DGN2200 devices with firmware through 10.0.0.50 allows remote authenticated users to execute arbitrary OS commands via shell metacharacters "}, {"evidence_id": "e81def07c09e9651", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-02-22 23:59:00.190000", "retrieval_score": 0.886, "rerank_score": 0.5574, "leak": false, "snippet": "CVE-2017-6077: ping.cgi on NETGEAR DGN2200 devices with firmware through 10.0.0.50 allows remote authenticated users to execute arbitrary OS commands via shell "}, {"evidence_id": "869681f3a6e9d937", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-03-06 02:59:00.433000", "retrieval_score": 0.8797, "rerank_score": 0.6465, "leak": false, "snippet": "dnslookup.cgi on NETGEAR DGN2200 devices with firmware through 10.0.0.50 allows remote authenticated users to execute arbitrary OS commands via shell metacharac"}]}
{"cve_id": "CVE-2022-36974", "decision_time": "2023-04-28 19:15:12.127000", "risk_score": 0.220384, "rank": 129, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.85142, "epss_percentile": 0.99684}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0874930e96948fb5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9487, "rerank_score": 0.7311, "leak": false, "snippet": "This vulnerability allows remote attackers to execute arbitrary code on affected installations of Ivanti Avalanche 6.3.2.3490. Although authentication is requir"}, {"evidence_id": "0b11a33976c6ee00", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-29 19:15:12.127000", "retrieval_score": 0.9334, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-36974: This vulnerability allows remote attackers to execute arbitrary code on affected installations of Ivanti Avalanche 6.3.2.3490. Although authenti"}, {"evidence_id": "0ea2af9e770cad6c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9185, "rerank_score": 0.731, "leak": false, "snippet": "This vulnerability allows remote attackers to execute arbitrary code on affected installations of Ivanti Avalanche 6.3.3.101. Although authentication is require"}, {"evidence_id": "3a58603d486fd311", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-29 19:15:12.627000", "retrieval_score": 0.9094, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-36981: This vulnerability allows remote attackers to execute arbitrary code on affected installations of Ivanti Avalanche 6.3.3.101. Although authentic"}, {"evidence_id": "fdabe6b63ed1e5e3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.899, "rerank_score": 0.7309, "leak": false, "snippet": "This vulnerability allows remote attackers to read arbitrary files on affected installations of Ivanti Avalanche 6.3.3.101. Although authentication is required "}, {"evidence_id": "0951ab8f904f3103", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-29 19:15:12.700000", "retrieval_score": 0.8917, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-36982: This vulnerability allows remote attackers to read arbitrary files on affected installations of Ivanti Avalanche 6.3.3.101. Although authenticat"}]}
{"cve_id": "CVE-2023-2928", "decision_time": "2023-06-26 10:15:09.840000", "risk_score": 0.220384, "rank": 130, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.51351, "epss_percentile": 0.98796}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "214f5f503d066c6c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-27 10:15:09.840000", "retrieval_score": 0.9427, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-2928: A vulnerability was found in DedeCMS up to 5.7.106. It has been declared as critical. Affected by this vulnerability is an unknown functionality "}, {"evidence_id": "b04731f628b8c471", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-14 14:15:11.793000", "retrieval_score": 0.9024, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2023-2056: A vulnerability was found in DedeCMS up to 5.7.87 and classified as critical. This issue affects the function GetSystemFile of the file module_ma"}, {"evidence_id": "bed2c06852d5b699", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8883, "rerank_score": 0.7239, "leak": false, "snippet": "A vulnerability has been found in aerouk imageserve and classified as problematic. Affected by this vulnerability is an unknown functionality. The manipulation "}, {"evidence_id": "de00b208f75f8f8e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-09 06:16:12.497000", "retrieval_score": 0.8828, "rerank_score": 0.7289, "leak": false, "snippet": "CVE-2023-3176: A vulnerability, which was classified as critical, was found in SourceCodester Lost and Found Information System 1.0. Affected is an unknown func"}]}
{"cve_id": "CVE-2023-4873", "decision_time": "2023-10-10 03:15:18.080000", "risk_score": 0.220384, "rank": 131, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.74897, "epss_percentile": 0.99442}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "789b2b1f8621474b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9617, "rerank_score": 0.7311, "leak": false, "snippet": "A vulnerability, which was classified as critical, was found in Byzoro Smart S45F Multi-Service Secure Gateway Intelligent Management Platform up to 20230906. A"}, {"evidence_id": "f2d0500b029f9e2a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-10 03:15:18.080000", "retrieval_score": 0.9511, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-4873: A vulnerability, which was classified as critical, was found in Byzoro Smart S45F Multi-Service Secure Gateway Intelligent Management Platform up"}, {"evidence_id": "ee9b41fb4defee5a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9385, "rerank_score": 0.7306, "leak": false, "snippet": "A vulnerability was found in Byzoro Smart S85F Management Platform up to 20230722 and classified as critical. This issue affects some unknown processing of the "}, {"evidence_id": "a2e1f830c741866f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9331, "rerank_score": 0.7305, "leak": false, "snippet": "A vulnerability was found in Byzoro Smart S85F Management Platform up to 20231012. It has been declared as critical. Affected by this vulnerability is an unknow"}, {"evidence_id": "ae52464ba153fc81", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-03 09:15:10.210000", "retrieval_score": 0.9309, "rerank_score": 0.7296, "leak": false, "snippet": "CVE-2023-4120: A vulnerability was found in Byzoro Smart S85F Management Platform up to 20230722 and classified as critical. This issue affects some unknown pro"}, {"evidence_id": "ef3f26a1fe19f20a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-15 14:15:07.833000", "retrieval_score": 0.8887, "rerank_score": 0.7302, "leak": false, "snippet": "CVE-2023-2107: A vulnerability, which was classified as critical, was found in IBOS 4.5.5. Affected is an unknown function of the file file/personal/del&op=recy"}]}
{"cve_id": "CVE-2022-34597", "decision_time": "2022-08-05 17:15:08.260000", "risk_score": 0.220384, "rank": 132, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02512, "epss_percentile": 0.8269}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d00f09a21a96f9f9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9526, "rerank_score": 0.7311, "leak": false, "snippet": "Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability via the function WanParameterSetting."}, {"evidence_id": "7182de1cb8d57215", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-06 17:15:08.260000", "retrieval_score": 0.9382, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-34597: Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability via the function WanParameterSetting."}, {"evidence_id": "3c4ad2148a5b4dca", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9156, "rerank_score": 0.7306, "leak": false, "snippet": "Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability in `SetIPv6Status` function"}, {"evidence_id": "2020548f9072e062", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.363000", "retrieval_score": 0.915, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-28572: Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability in <CODE> function"}, {"evidence_id": "9fbfd85353b1628f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8859, "rerank_score": 0.5016, "leak": false, "snippet": "Tenda M3 1.10 V1.0.0.12(4856) was discovered to contain a command injection vulnerability via the component /cgi-bin/uploadWeiXinPic."}, {"evidence_id": "bcb81a28768cb02f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-04 02:15:11.167000", "retrieval_score": 0.8787, "rerank_score": 0.5065, "leak": false, "snippet": "CVE-2022-24171: Tenda routers G1 and G3 v15.11.0.17(9502)_CN were discovered to contain a command injection vulnerability in the function formSetPppoeServer. Th"}]}
{"cve_id": "CVE-2023-51467", "decision_time": "2024-01-25 15:15:08.853000", "risk_score": 0.220384, "rank": 133, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.96001, "epss_percentile": 0.99867}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "fc5cc333998ad996", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9367, "rerank_score": 0.7311, "leak": false, "snippet": "The vulnerability permits attackers to circumvent authentication processes, enabling them to remotely execute arbitrary code"}, {"evidence_id": "38e3c953d1aca946", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-26 15:15:08.853000", "retrieval_score": 0.9112, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-51467: The vulnerability permits attackers to circumvent authentication processes, enabling them to remotely execute arbitrary code"}, {"evidence_id": "4b5a3bf932a2d46b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8831, "rerank_score": 0.7267, "leak": false, "snippet": "This vulnerability allows remote attackers to execute arbitrary code on affected installations of Commvault CommCell 11.22.22. Although authentication is requir"}, {"evidence_id": "375bf489852c7b92", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8802, "rerank_score": 0.6828, "leak": false, "snippet": "The vulnerability allows a remote attacker to inject and execute arbitrary client-side script code inside a victim\u2019s session via a crafted URL or HTTP request."}, {"evidence_id": "3d171a9241242e74", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-13 22:15:13.097000", "retrieval_score": 0.8709, "rerank_score": 0.6962, "leak": false, "snippet": "CVE-2021-34996: This vulnerability allows remote attackers to execute arbitrary code on affected installations of Commvault CommCell 11.22.22. Although authenti"}, {"evidence_id": "c55d0e9aca89b6bb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-13 22:15:13.047000", "retrieval_score": 0.8637, "rerank_score": 0.6604, "leak": false, "snippet": "CVE-2021-34995: This vulnerability allows remote attackers to execute arbitrary code on affected installations of Commvault CommCell 11.22.22. Although authenti"}]}
{"cve_id": "CVE-2022-23270", "decision_time": "2022-06-09 21:15:09.907000", "risk_score": 0.220384, "rank": 134, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.73097, "epss_percentile": 0.99383}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "cc0cb004e1f7e033", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 21:15:09.233000", "retrieval_score": 0.9193, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-21972: Windows Point-to-Point Tunneling Protocol Remote Code Execution Vulnerability"}, {"evidence_id": "4b03ef129bcfdc66", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 21:15:09.907000", "retrieval_score": 0.9168, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2022-23270: Windows Point-to-Point Tunneling Protocol Remote Code Execution Vulnerability"}, {"evidence_id": "e312c3633956c781", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9078, "rerank_score": 0.7303, "leak": false, "snippet": "Windows TCP/IP Remote Code Execution Vulnerability"}, {"evidence_id": "5aab4b8414c573e9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8978, "rerank_score": 0.7307, "leak": false, "snippet": "A remote code execution vulnerability exists in the Windows Remote Desktop Client when a user connects to a malicious server, aka 'Remote Desktop Client Remote "}, {"evidence_id": "7ede7236779a9d05", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-12 18:15:08.577000", "retrieval_score": 0.8967, "rerank_score": 0.7225, "leak": false, "snippet": "CVE-2021-26424: Windows TCP/IP Remote Code Execution Vulnerability"}, {"evidence_id": "e8f46e88dfd3bc1e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.895, "rerank_score": 0.6701, "leak": false, "snippet": "Windows Hyper-V Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-23076", "decision_time": "2023-03-03 20:15:11.893000", "risk_score": 0.220384, "rank": 135, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.7427, "epss_percentile": 0.99425}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "d8c2b861b58c168f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-01 20:15:11.893000", "retrieval_score": 0.9217, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-23076: OS Command injection vulnerability in Support Center Plus 11 via Executor in Action when creating new schedules."}, {"evidence_id": "39f5f290148e9b39", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8391, "rerank_score": 0.5112, "leak": false, "snippet": "Improper neutralization of special elements used in an OS command ('OS Command Injection') vulnerability in mail sending and receiving component in Synology Mai"}, {"evidence_id": "03909c1ec4b1650a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-01-30 11:15:09.553000", "retrieval_score": 0.8382, "rerank_score": 0.5503, "leak": false, "snippet": "CVE-2022-42484: An OS command injection vulnerability exists in the httpd logs/view.cgi functionality of FreshTomato 2022.5. A specially crafted HTTP request ca"}, {"evidence_id": "92b14d51a548bcb9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8374, "rerank_score": 0.6855, "leak": false, "snippet": "An OS command injection vulnerability exists in the Web Manager SslGenerateCertificate functionality of Lantronix PremierWave 2050 8.9.0.0R4 (in QEMU). A specia"}, {"evidence_id": "205c8ef7b5d1b619", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-11 20:15:18.157000", "retrieval_score": 0.8356, "rerank_score": 0.5013, "leak": false, "snippet": "CVE-2022-1262: A command injection vulnerability in the protest binary allows an attacker with access to the remote command line interface to execute arbitrary "}, {"evidence_id": "b2e9530a111b668c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8338, "rerank_score": 0.5915, "leak": false, "snippet": "A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands on the device."}]}
{"cve_id": "CVE-2023-36874", "decision_time": "2023-08-10 18:15:20.733000", "risk_score": 0.220384, "rank": 136, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-07-11 00:00:00", "epss": 0.32309, "epss_percentile": 0.98099}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "dcc73de86820b8e0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9442, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Error Reporting Service Elevation of Privilege Vulnerability"}, {"evidence_id": "52be49096f009b25", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9332, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Error Reporting Elevation of Privilege Vulnerability"}, {"evidence_id": "982ebed94f7a5d1b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9312, "rerank_score": 0.731, "leak": false, "snippet": "An elevation of privilege vulnerability exists when Windows Error Reporting manager improperly handles hard links, aka 'Windows Error Reporting Manager Elevatio"}, {"evidence_id": "4fe55a3d8e0e340b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-10-16 23:15:13.227000", "retrieval_score": 0.9271, "rerank_score": 0.7301, "leak": false, "snippet": "CVE-2020-16895: An elevation of privilege vulnerability exists when Windows Error Reporting manager improperly handles a process crash. An attacker who successf"}, {"evidence_id": "1520a87f47f069f1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-10 14:15:17.360000", "retrieval_score": 0.9265, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-1342: An elevation of privilege vulnerability exists when Windows Error Reporting manager improperly handles a process crash, aka 'Windows Error Report"}, {"evidence_id": "1dcc4803c8f217e0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-10 14:15:15.737000", "retrieval_score": 0.9243, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-1315: An elevation of privilege vulnerability exists when Windows Error Reporting manager improperly handles hard links, aka 'Windows Error Reporting M"}]}
{"cve_id": "CVE-2022-36566", "decision_time": "2022-09-30 18:15:08.607000", "risk_score": 0.220384, "rank": 137, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02124, "epss_percentile": 0.7946}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "38460aeedcbb598f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.923, "rerank_score": 0.7311, "leak": false, "snippet": "Rengine v1.3.0 was discovered to contain a command injection vulnerability via the scan engine function."}, {"evidence_id": "905a97ec639fbc7c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-31 18:15:08.607000", "retrieval_score": 0.9166, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-36566: Rengine v1.3.0 was discovered to contain a command injection vulnerability via the scan engine function."}, {"evidence_id": "58aa9d6e9b9526a6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8628, "rerank_score": 0.5007, "leak": false, "snippet": "IonizeCMS v1.0.8.1 was discovered to contain a command injection vulnerability via the function copy_lang_content in application/models/lang_model.php."}, {"evidence_id": "9fbfd85353b1628f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8524, "rerank_score": 0.5002, "leak": false, "snippet": "Tenda M3 1.10 V1.0.0.12(4856) was discovered to contain a command injection vulnerability via the component /cgi-bin/uploadWeiXinPic."}, {"evidence_id": "953b5bdeb6e2894f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-12 16:15:07.690000", "retrieval_score": 0.8477, "rerank_score": 0.5005, "leak": false, "snippet": "CVE-2022-29307: IonizeCMS v1.0.8.1 was discovered to contain a command injection vulnerability via the function copy_lang_content in application/models/lang_mod"}, {"evidence_id": "085f63e675bf9978", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.317000", "retrieval_score": 0.8353, "rerank_score": 0.5086, "leak": false, "snippet": "CVE-2022-28571: D-link 882 DIR882A1_FW130B06 was discovered to contain a command injection vulnerability in`/usr/bin/cli."}]}
{"cve_id": "CVE-2022-31499", "decision_time": "2022-09-24 23:15:08.177000", "risk_score": 0.220384, "rank": 138, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.64832, "epss_percentile": 0.99142}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "ac44dfd6b7449897", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9477, "rerank_score": 0.7311, "leak": false, "snippet": "Nortek Linear eMerge E3-Series devices before 0.32-08f allow an unauthenticated attacker to inject OS commands via ReaderNo. NOTE: this issue exists because of "}, {"evidence_id": "927d3ee984d468bb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-25 23:15:08.177000", "retrieval_score": 0.9447, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-31499: Nortek Linear eMerge E3-Series devices before 0.32-08f allow an unauthenticated attacker to inject OS commands via ReaderNo. NOTE: this issue ex"}, {"evidence_id": "a7b8575fbd74bd24", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-25 23:15:08.177000", "retrieval_score": 0.9447, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-31499: Nortek Linear eMerge E3-Series devices before 0.32-08f allow an unauthenticated attacker to inject OS commands via ReaderNo. NOTE: this issue ex"}, {"evidence_id": "151883761b800c34", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-07-02 19:15:11.147000", "retrieval_score": 0.8831, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2019-7256: Linear eMerge E3-Series devices allow Command Injections."}, {"evidence_id": "579da217862a7a17", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8683, "rerank_score": 0.5752, "leak": false, "snippet": "Nortek Linear eMerge E3-Series devices through 0.32-09c place admin credentials in /test.txt that allow an attacker to open a building's doors. (This occurs in "}, {"evidence_id": "a8dba183e87a3f8e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8626, "rerank_score": 0.503, "leak": false, "snippet": "Nortek Linear eMerge E3-Series 0.32-07p devices are vulnerable to /card_scan.php?CardFormatNo= XSS with session fixation (via PHPSESSID) when they are chained t"}]}
{"cve_id": "CVE-2023-36439", "decision_time": "2023-12-14 18:15:47.693000", "risk_score": 0.220384, "rank": 139, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.04923, "epss_percentile": 0.90982}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6193fa90eb04556f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "96c0f1e083347718", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "fd87b6d26b9c47de", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "ad9bf7ee21a567bf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-13 20:15:21.470000", "retrieval_score": 0.9219, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-28480: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "36c5abcf95986e2b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-14 18:15:11.163000", "retrieval_score": 0.9215, "rerank_score": 0.728, "leak": false, "snippet": "CVE-2021-34473: Microsoft Exchange Server Remote Code Execution Vulnerability"}, {"evidence_id": "a54ae0c589ad02d3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-03 00:15:12.227000", "retrieval_score": 0.9213, "rerank_score": 0.7276, "leak": false, "snippet": "CVE-2021-26858: Microsoft Exchange Server Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-3519", "decision_time": "2023-08-18 18:15:11.513000", "risk_score": 0.220384, "rank": 140, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-07-19 00:00:00", "epss": 0.99343, "epss_percentile": 0.99933}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "640dfe4926fbaa5f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9581, "rerank_score": 0.731, "leak": false, "snippet": "Unauthenticated remote code execution"}, {"evidence_id": "afcfc9398c556773", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9448, "rerank_score": 0.7243, "leak": false, "snippet": "Unauthenticated remote arbitrary code execution"}, {"evidence_id": "1c473f62a659a618", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9052, "rerank_score": 0.7309, "leak": false, "snippet": "Netsweeper through 6.4.3 allows unauthenticated remote code execution because webadmin/tools/unixlogin.php (with certain Referer headers) launches a command lin"}, {"evidence_id": "70f9f9233daf333e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-19 18:15:11.513000", "retrieval_score": 0.9048, "rerank_score": 0.7185, "leak": false, "snippet": "CVE-2023-3519: Unauthenticated remote code execution"}, {"evidence_id": "d5335e4ae99fc0cd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-10 20:15:10.437000", "retrieval_score": 0.8991, "rerank_score": 0.7304, "leak": false, "snippet": "CVE-2023-32563: An unauthenticated attacker could achieve the code execution through a RemoteControl server."}, {"evidence_id": "50db5b7b8236e191", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-12-13 17:15:14.350000", "retrieval_score": 0.8985, "rerank_score": 0.7182, "leak": false, "snippet": "CVE-2022-27518: Unauthenticated remote arbitrary code execution"}]}
{"cve_id": "CVE-2024-7720", "decision_time": "2024-09-26 18:15:15.840000", "risk_score": 0.220384, "rank": 141, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01143, "epss_percentile": 0.62436}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "b0d669d878214816", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9438, "rerank_score": 0.7311, "leak": false, "snippet": "HP Security Manager is potentially vulnerable to Remote Code Execution as a result of code vulnerability within the product's solution open-source libraries."}, {"evidence_id": "06c3f9873ae9ed19", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-27 18:15:15.840000", "retrieval_score": 0.9148, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-7720: HP Security Manager is potentially vulnerable to Remote Code Execution as a result of code vulnerability within the product's solution open-sourc"}, {"evidence_id": "5d47646acf47ef13", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.875, "rerank_score": 0.6959, "leak": false, "snippet": "Potential vulnerabilities have been identified in HP Security Manager which may allow escalation of privilege, arbitrary code execution, and information disclos"}, {"evidence_id": "23afb2a99ae2258b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8631, "rerank_score": 0.7282, "leak": false, "snippet": "A directory traversal vulnerability in Hewlett Packard Enterprise Insight Remote Support may allow remote code execution."}, {"evidence_id": "b65a210f3bc70815", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-01-30 08:15:08.087000", "retrieval_score": 0.8523, "rerank_score": 0.7133, "leak": false, "snippet": "CVE-2022-46357: Potential vulnerabilities have been identified in HP Security Manager which may allow escalation of privilege, arbitrary code execution, and inf"}, {"evidence_id": "6a527935cec1bf7b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-07-10 16:15:11.843000", "retrieval_score": 0.8365, "rerank_score": 0.55, "leak": false, "snippet": "CVE-2020-8186: A command injection vulnerability in the <CODE> module may lead to remote code execution when users of the module pass untrusted input to the <CO"}]}
{"cve_id": "CVE-2022-23332", "decision_time": "2022-06-08 14:15:08.103000", "risk_score": 0.220384, "rank": 142, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.05174, "epss_percentile": 0.91354}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "78005d366653975f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-09 14:15:08.103000", "retrieval_score": 0.9461, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-23332: Command injection vulnerability in Manual Ping Form (Web UI) in Shenzhen Ejoin Information Technology Co., Ltd. ACOM508/ACOM516/ACOM532 609-915-"}, {"evidence_id": "7636caa7afbb9a7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.8535, "rerank_score": 0.7091, "leak": false, "snippet": "An exploitable command injection vulnerability exists in the web management interface used by the Foscam C1 Indoor HD Camera running application firmware 2.52.2"}, {"evidence_id": "df4a3f9c714d3c51", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8495, "rerank_score": 0.647, "leak": false, "snippet": "A command injection (missing input validation) issue in the IP address field for the logging server in the configuration web interface on the Akuvox R50P VoIP p"}, {"evidence_id": "7106e67eff358fb1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8488, "rerank_score": 0.7239, "leak": false, "snippet": "An issue was discovered in certain Oi third-party firmware that may be installed on Technicolor TD5130v2 devices. A Command Injection in the Ping module in the "}, {"evidence_id": "6a527935cec1bf7b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-07-10 16:15:11.843000", "retrieval_score": 0.8464, "rerank_score": 0.5843, "leak": false, "snippet": "CVE-2020-8186: A command injection vulnerability in the <CODE> module may lead to remote code execution when users of the module pass untrusted input to the <CO"}, {"evidence_id": "1991cc84dc444fae", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-07-22 16:15:11.597000", "retrieval_score": 0.8458, "rerank_score": 0.53, "leak": false, "snippet": "CVE-2019-12324: A command injection (missing input validation) issue in the IP address field for the logging server in the configuration web interface on the Ak"}]}
{"cve_id": "CVE-2024-23328", "decision_time": "2024-03-30 01:44:08.483000", "risk_score": 0.220384, "rank": 143, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01211, "epss_percentile": 0.64401}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "1effea2ae476f9d1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-29 01:44:08.483000", "retrieval_score": 0.9408, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-23328: Dataease is an open source data visualization analysis tool. A deserialization vulnerability exists in the DataEase datasource, which can be exp"}, {"evidence_id": "b067eb0056952375", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8854, "rerank_score": 0.731, "leak": false, "snippet": "DataEase is an open source data visualization analysis tool. Prior to version 1.18.9, the DataEase panel and dataset have a stored cross-site scripting vulnerab"}, {"evidence_id": "d51fec140e17981a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-25 20:15:13.423000", "retrieval_score": 0.8853, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-37257: DataEase is an open source data visualization analysis tool. Prior to version 1.18.9, the DataEase panel and dataset have a stored cross-site sc"}, {"evidence_id": "7fba168cf8e9c059", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-22 23:15:08.143000", "retrieval_score": 0.8692, "rerank_score": 0.6379, "leak": false, "snippet": "CVE-2022-34114: Dataease v1.11.1 was discovered to contain a SQL injection vulnerability via the parameter dataSourceId."}, {"evidence_id": "90a5c454dcea023f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.865, "rerank_score": 0.6726, "leak": false, "snippet": "Dataease v1.11.1 was discovered to contain a SQL injection vulnerability via the parameter dataSourceId."}, {"evidence_id": "7de2feec8e6297b8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8624, "rerank_score": 0.731, "leak": false, "snippet": "Dataease is an open source data visualization and analysis tool. The permissions for the file upload interface is not checked so users who are not logged in can"}]}
{"cve_id": "CVE-2024-32919", "decision_time": "2024-07-13 21:15:55.757000", "risk_score": 0.220384, "rank": 144, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00079, "epss_percentile": 0.00216}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "63705387e7167022", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9593, "rerank_score": 0.7311, "leak": false, "snippet": "In lwis_add_completion_fence of lwis_fence.c, there is a possible escalation of privilege due to type confusion. This could lead to local escalation of privileg"}, {"evidence_id": "e4a930989865fd7f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-13 21:15:55.757000", "retrieval_score": 0.9358, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-32919: In lwis_add_completion_fence of lwis_fence.c, there is a possible escalation of privilege due to type confusion. This could lead to local escala"}, {"evidence_id": "645d3e4b94263a95", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8827, "rerank_score": 0.731, "leak": false, "snippet": "In prepare_response of lwis_periodic_io.c, there is a possible out of bounds write due to an integer overflow. This could lead to local escalation of privilege "}, {"evidence_id": "5daaba9a316a6732", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8785, "rerank_score": 0.731, "leak": false, "snippet": "In init_data of , there is a possible out of bounds write due to a missing bounds check. This could lead to local escalation of privilege with no additional exe"}, {"evidence_id": "ebe99c7231bf2d5a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-13 00:15:24.297000", "retrieval_score": 0.8515, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-21399: there is a possible way to bypass cryptographic assurances due to a logic error in the code. This could lead to local escalation of privilege wi"}]}
{"cve_id": "CVE-2024-8672", "decision_time": "2024-12-28 10:15:08.870000", "risk_score": 0.220384, "rank": 145, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.43797, "epss_percentile": 0.98578}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a07410e32edd430c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9392, "rerank_score": 0.731, "leak": false, "snippet": "The Widget Options \u2013 The #1 WordPress Widget & Block Control Plugin plugin for WordPress is vulnerable to Remote Code Execution in all versions up to, and inclu"}, {"evidence_id": "99e1eb3ea2381205", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-28 10:15:08.870000", "retrieval_score": 0.9367, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-8672: The Widget Options \u2013 The #1 WordPress Widget & Block Control Plugin plugin for WordPress is vulnerable to Remote Code Execution in all versions u"}, {"evidence_id": "95153d44317bb2c4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-11-29 21:15:11.067000", "retrieval_score": 0.8715, "rerank_score": 0.5261, "leak": false, "snippet": "CVE-2022-3384: The Ultimate Member plugin for WordPress is vulnerable to Remote Code Execution in versions up to, and including, 2.5.0 via the populate_dropdown"}, {"evidence_id": "c973d779622e1f64", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.863, "rerank_score": 0.6661, "leak": false, "snippet": "The Ultimate Member plugin for WordPress is vulnerable to Remote Code Execution in versions up to, and including, 2.5.0 via the populate_dropdown_options functi"}, {"evidence_id": "392e575547e3e4c7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-11 18:15:17.743000", "retrieval_score": 0.859, "rerank_score": 0.5557, "leak": false, "snippet": "CVE-2024-0559: The Enhanced Text Widget WordPress plugin before 1.6.6 does not validate and escape some of its Widget options before outputting them back in att"}, {"evidence_id": "3319af4f2d6d030e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8555, "rerank_score": 0.6834, "leak": false, "snippet": "The Xpro Elementor Addons - Pro plugin for WordPress is vulnerable to Remote Code Execution in all versions up to, and including, 1.4.9 via the custom PHP widge"}]}
{"cve_id": "CVE-2023-39021", "decision_time": "2023-08-27 15:15:13.347000", "risk_score": 0.220384, "rank": 146, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0087, "epss_percentile": 0.5395}, "n_evidence": 4, "n_layers": 2, "evidence": [{"evidence_id": "4a677dc2db7573d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9356, "rerank_score": 0.7311, "leak": false, "snippet": "wix-embedded-mysql v4.6.1 and below was discovered to contain a code injection vulnerability in the component com.wix.mysql.distribution.Setup.apply. This vulne"}, {"evidence_id": "4456fd16d3d6bae0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-28 15:15:13.347000", "retrieval_score": 0.9259, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-39021: wix-embedded-mysql v4.6.1 and below was discovered to contain a code injection vulnerability in the component com.wix.mysql.distribution.Setup.a"}, {"evidence_id": "31e1be25e13190d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8506, "rerank_score": 0.7054, "leak": false, "snippet": "A vulnerability was found in SourceCodester Online Exam System 1.0. It has been classified as critical. This affects an unknown part of the file /dosen/data of "}, {"evidence_id": "c6f6948fbcf0fb5a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8493, "rerank_score": 0.5125, "leak": false, "snippet": "** UNSUPPORTED WHEN ASSIGNED ** A vulnerability was found in WolfCMS up to 0.8.3.1. It has been rated as problematic. This issue affects some unknown processing"}]}
{"cve_id": "CVE-2024-3193", "decision_time": "2024-05-29 07:15:07.773000", "risk_score": 0.220384, "rank": 147, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.04234, "epss_percentile": 0.89711}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "97624ddceec64251", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-04-29 07:15:07.773000", "retrieval_score": 0.9497, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-3193: A vulnerability has been found in MailCleaner up to 2023.03.14 and classified as critical. Affected by this vulnerability is an unknown functiona"}, {"evidence_id": "bed2c06852d5b699", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.885, "rerank_score": 0.7293, "leak": false, "snippet": "A vulnerability has been found in aerouk imageserve and classified as problematic. Affected by this vulnerability is an unknown functionality. The manipulation "}, {"evidence_id": "c7abe5348aed7f86", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-07 15:15:09.710000", "retrieval_score": 0.8812, "rerank_score": 0.717, "leak": false, "snippet": "CVE-2023-3144: A vulnerability classified as problematic was found in SourceCodester Online Discussion Forum Site 1.0. Affected by this vulnerability is an unkn"}, {"evidence_id": "a57a8b4bccb72eec", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.881, "rerank_score": 0.7288, "leak": false, "snippet": "A vulnerability was found in D-Link DAR-8000-10 up to 20230809. It has been classified as critical. This affects an unknown part of the file /app/sys1.php. The "}, {"evidence_id": "19d18944986af814", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-02 15:17:41.900000", "retrieval_score": 0.8802, "rerank_score": 0.7246, "leak": false, "snippet": "CVE-2023-0649: A vulnerability has been found in dst-admin 1.5.0 and classified as critical. This vulnerability affects unknown code of the file /home/sendBroad"}, {"evidence_id": "0105394711879c45", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8786, "rerank_score": 0.73, "leak": false, "snippet": "A vulnerability has been found in IBOS up to 4.5.4 and classified as critical. Affected by this vulnerability is an unknown functionality of the file /?r=email/"}]}
{"cve_id": "CVE-2023-51784", "decision_time": "2024-02-02 10:15:09.027000", "risk_score": 0.220384, "rank": 148, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01723, "epss_percentile": 0.74493}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5c0318ceb85cba2c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9538, "rerank_score": 0.7311, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in Apache InLong.This issue affects Apache InLong: from 1.5.0 through 1.9.0, which could"}, {"evidence_id": "654856c2d0665bfc", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-03 10:15:09.027000", "retrieval_score": 0.9354, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-51784: Improper Control of Generation of Code ('Code Injection') vulnerability in Apache InLong.This issue affects Apache InLong: from 1.5.0 through 1."}, {"evidence_id": "fa83b60b5580c5ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8882, "rerank_score": 0.7291, "leak": false, "snippet": "Incorrect Permission Assignment for Critical Resource Vulnerability in Apache Software Foundation Apache InLong.This issue affects Apache InLong: from 1.2.0 thr"}, {"evidence_id": "57b7ee3a1c494350", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-22 14:15:09.697000", "retrieval_score": 0.8817, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2023-31454: Incorrect Permission Assignment for Critical Resource Vulnerability in Apache Software Foundation Apache InLong.This issue affects Apache InLong"}, {"evidence_id": "b31447b04728216c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8777, "rerank_score": 0.7258, "leak": false, "snippet": "Deserialization of Untrusted Data Vulnerability in Apache Software Foundation Apache InLong.This issue affects Apache InLong: from 1.4.0 through 1.6.0. Attacker"}, {"evidence_id": "1cde87ebd1dd64c6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-22 13:15:09.843000", "retrieval_score": 0.8774, "rerank_score": 0.7288, "leak": false, "snippet": "CVE-2023-31058: Deserialization of Untrusted Data Vulnerability in Apache Software Foundation Apache InLong.This issue affects Apache InLong: from 1.4.0 through"}]}
{"cve_id": "CVE-2022-26723", "decision_time": "2022-06-25 19:15:08.643000", "risk_score": 0.220384, "rank": 149, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01337, "epss_percentile": 0.67474}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "8ed60c7ba8064cea", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-26 19:15:08.643000", "retrieval_score": 0.9177, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-26723: A memory corruption issue was addressed with improved input validation. This issue is fixed in macOS Monterey 12.4, macOS Big Sur 11.6.6. Mounti"}, {"evidence_id": "257f147dd15e93db", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8946, "rerank_score": 0.7274, "leak": false, "snippet": "A memory corruption issue was addressed with improved input validation. This issue is fixed in macOS Big Sur 11.1, Security Update 2020-001 Catalina, Security U"}, {"evidence_id": "5537d3feb39612c4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 18:15:12.480000", "retrieval_score": 0.8794, "rerank_score": 0.7252, "leak": false, "snippet": "CVE-2022-22587: A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 15.3 and iPadOS 15.3, macOS Big Sur 11.6.3, m"}, {"evidence_id": "4b6ebc66fee76c53", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 18:15:12.933000", "retrieval_score": 0.879, "rerank_score": 0.7175, "leak": false, "snippet": "CVE-2022-22597: A memory corruption issue was addressed with improved validation. This issue is fixed in macOS Big Sur 11.6.5, macOS Monterey 12.3, Security Upd"}, {"evidence_id": "fa872221f699a7e1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8787, "rerank_score": 0.7269, "leak": false, "snippet": "A memory corruption issue was addressed with improved input validation. This issue is fixed in iOS 12.1.4. An application may be able to execute arbitrary code "}, {"evidence_id": "fbe17ebe6c840eb6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8748, "rerank_score": 0.7241, "leak": false, "snippet": "A memory corruption issue was addressed with improved input validation. This issue is fixed in macOS Big Sur 11.0.1, watchOS 7.1, iOS 12.4.9, watchOS 6.2.9, Sec"}]}
{"cve_id": "CVE-2024-43922", "decision_time": "2024-09-28 15:15:29.227000", "risk_score": 0.220384, "rank": 150, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00354, "epss_percentile": 0.27075}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "258a9e17aad61b31", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9405, "rerank_score": 0.731, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in NitroPack Inc. NitroPack allows Code Injection.This issue affects NitroPack: from n/a"}, {"evidence_id": "dcde5a3ba5d2fe71", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-29 15:15:29.227000", "retrieval_score": 0.9274, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-43922: Improper Control of Generation of Code ('Code Injection') vulnerability in NitroPack Inc. NitroPack allows Code Injection.This issue affects Nit"}, {"evidence_id": "4b330287800d6d3e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8721, "rerank_score": 0.664, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in Codeer Limited Bricks Builder allows Code Injection.This issue affects Bricks Builder"}, {"evidence_id": "7e696f2532d96a9c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-04 13:15:51.183000", "retrieval_score": 0.8663, "rerank_score": 0.6214, "leak": false, "snippet": "CVE-2024-25600: Improper Control of Generation of Code ('Code Injection') vulnerability in Codeer Limited Bricks Builder allows Code Injection.This issue affect"}, {"evidence_id": "8523ab19c6af756e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.863, "rerank_score": 0.5604, "leak": false, "snippet": "Improper Control of Generation of Code ('Code Injection') vulnerability in Milan Dini\u0107 Rename Media Files.This issue affects Rename Media Files: from n/a throug"}, {"evidence_id": "93269ce6a2e26c1c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-29 09:15:08.750000", "retrieval_score": 0.8554, "rerank_score": 0.5341, "leak": false, "snippet": "CVE-2023-32095: Improper Control of Generation of Code ('Code Injection') vulnerability in Milan Dini\u0107 Rename Media Files.This issue affects Rename Media Files:"}]}
{"cve_id": "CVE-2024-12834", "decision_time": "2025-01-29 17:15:07.857000", "risk_score": 0.220384, "rank": 151, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00351, "epss_percentile": 0.26777}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "5d43cdd8b0be2aed", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9612, "rerank_score": 0.7311, "leak": false, "snippet": "Delta Electronics DRASimuCAD STP File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrar"}, {"evidence_id": "2f957f29a4b45919", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-12-30 17:15:07.857000", "retrieval_score": 0.9574, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-12834: Delta Electronics DRASimuCAD STP File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to "}, {"evidence_id": "cdebb99b52c33f04", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-22 21:15:08.973000", "retrieval_score": 0.8966, "rerank_score": 0.6676, "leak": false, "snippet": "CVE-2024-11508: IrfanView DXF File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary c"}, {"evidence_id": "6df362f67e1f1140", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.896, "rerank_score": 0.7083, "leak": false, "snippet": "IrfanView DXF File Parsing Type Confusion Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitrary code on affected "}, {"evidence_id": "31c57209e21c50e2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8922, "rerank_score": 0.7309, "leak": false, "snippet": "This vulnerability allows remote attackers to execute arbitrary code on affected installations of PDF-XChange Editor. User interaction is required to exploit th"}, {"evidence_id": "7e5494cc83415064", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-22 21:15:11.903000", "retrieval_score": 0.8839, "rerank_score": 0.5463, "leak": false, "snippet": "CVE-2024-11534: IrfanView DXF File Parsing Out-Of-Bounds Read Remote Code Execution Vulnerability. This vulnerability allows remote attackers to execute arbitra"}]}
{"cve_id": "CVE-2024-48581", "decision_time": "2024-11-24 16:15:10.047000", "risk_score": 0.220384, "rank": 152, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01057, "epss_percentile": 0.59952}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "68547ac69ecb8daa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.953, "rerank_score": 0.7311, "leak": false, "snippet": "File Upload vulnerability in Best courier management system in php v.1.0 allows a remote attacker to execute arbitrary code via the admin_class.php component."}, {"evidence_id": "b32191fb6c33ddbb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-10-25 16:15:10.047000", "retrieval_score": 0.9373, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-48581: File Upload vulnerability in Best courier management system in php v.1.0 allows a remote attacker to execute arbitrary code via the admin_class."}, {"evidence_id": "48a2e911c5c2af26", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9046, "rerank_score": 0.7304, "leak": false, "snippet": "An arbitrary file upload vulnerability at /admin/ajax.php in zbzcms v1.0 allows attackers to execute arbitrary code via a crafted PHP file."}, {"evidence_id": "59690fb8c599fead", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8962, "rerank_score": 0.6977, "leak": false, "snippet": "File Upload vulnerability in Total CMS v.1.7.4 allows a remote attacker to execute arbitrary code via a crafted PHP file to the edit page function."}, {"evidence_id": "9678c302d517e30e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-03 02:15:09.503000", "retrieval_score": 0.8861, "rerank_score": 0.7027, "leak": false, "snippet": "CVE-2023-36212: File Upload vulnerability in Total CMS v.1.7.4 allows a remote attacker to execute arbitrary code via a crafted PHP file to the edit page functi"}, {"evidence_id": "175a1dc355845eac", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-10 21:15:08.163000", "retrieval_score": 0.8852, "rerank_score": 0.7286, "leak": false, "snippet": "CVE-2022-27129: An arbitrary file upload vulnerability at /admin/ajax.php in zbzcms v1.0 allows attackers to execute arbitrary code via a crafted PHP file."}]}
{"cve_id": "CVE-2024-45507", "decision_time": "2024-10-04 09:15:04.520000", "risk_score": 0.220384, "rank": 153, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.93334, "epss_percentile": 0.99824}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "741f59aae99a4c1a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9421, "rerank_score": 0.7311, "leak": false, "snippet": "Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: be"}, {"evidence_id": "88395396df0cacdc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9412, "rerank_score": 0.7301, "leak": false, "snippet": "Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: be"}, {"evidence_id": "149db4b229c52887", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-04 09:15:04.520000", "retrieval_score": 0.9409, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-45507: Server-Side Request Forgery (SSRF), Improper Control of Generation of Code ('Code Injection') vulnerability in Apache OFBiz.\n\nThis issue affects"}, {"evidence_id": "3e915033c30ecb84", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8845, "rerank_score": 0.731, "leak": false, "snippet": "Direct Request ('Forced Browsing') vulnerability in Apache OFBiz. This issue affects Apache OFBiz: before 18.12.16. Users are recommended to upgrade to version "}, {"evidence_id": "1c4059604648134b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-09-04 09:15:04.397000", "retrieval_score": 0.8798, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-45195: Direct Request ('Forced Browsing') vulnerability in Apache OFBiz.\n\nThis issue affects Apache OFBiz: before 18.12.16.\n\nUsers are recommended to u"}, {"evidence_id": "b987c4c2ce08e718", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-26 12:15:07.287000", "retrieval_score": 0.8753, "rerank_score": 0.7188, "leak": false, "snippet": "CVE-2023-50968: Arbitrary file properties reading vulnerability in Apache Software Foundation Apache OFBiz when user operates an uri call without authorizations"}]}
{"cve_id": "CVE-2023-28771", "decision_time": "2023-05-25 02:15:08.743000", "risk_score": 0.220384, "rank": 154, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-05-31 00:00:00", "epss": 0.99284, "epss_percentile": 0.99931}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "4bf61fd6c65ce31a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-25 02:15:08.743000", "retrieval_score": 0.9379, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-28771: Improper error message handling in Zyxel ZyWALL/USG series firmware versions 4.60 through 4.73, VPN series firmware versions 4.60 through 5.35, "}, {"evidence_id": "d0cb39f77faf54d4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-24 13:15:09.560000", "retrieval_score": 0.8886, "rerank_score": 0.73, "leak": false, "snippet": "CVE-2023-33009: A buffer overflow vulnerability in the notification function in Zyxel ATP series firmware versions 4.60 through 5.36 Patch 1, USG FLEX series fi"}, {"evidence_id": "75d12295d4e33d53", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-24 13:15:09.640000", "retrieval_score": 0.8869, "rerank_score": 0.7256, "leak": false, "snippet": "CVE-2023-33010: A buffer overflow vulnerability in the ID processing function in Zyxel ATP series firmware versions 4.32 through 5.36 Patch 1, USG FLEX series f"}, {"evidence_id": "bcf23e0e45d0d164", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8773, "rerank_score": 0.7289, "leak": false, "snippet": "A directory traversal vulnerability caused by specific character sequences within an improperly sanitized URL was identified in some CGI programs of Zyxel USG F"}, {"evidence_id": "b0d28e2a338536ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8763, "rerank_score": 0.7279, "leak": false, "snippet": "An authentication bypass vulnerability in the CGI program of Zyxel USG/ZyWALL series firmware versions 4.20 through 4.70, USG FLEX series firmware versions 4.50"}, {"evidence_id": "ab49cfe04bb107d3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8727, "rerank_score": 0.7244, "leak": false, "snippet": "A OS command injection vulnerability in the CGI program of Zyxel USG FLEX 100(W) firmware versions 5.00 through 5.21 Patch 1, USG FLEX 200 firmware versions 5.0"}]}
{"cve_id": "CVE-2022-29307", "decision_time": "2022-06-11 16:15:07.690000", "risk_score": 0.220384, "rank": 155, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.17513, "epss_percentile": 0.96744}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "953b5bdeb6e2894f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-12 16:15:07.690000", "retrieval_score": 0.9329, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-29307: IonizeCMS v1.0.8.1 was discovered to contain a command injection vulnerability via the function copy_lang_content in application/models/lang_mod"}, {"evidence_id": "95cc5047c31c01bd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8347, "rerank_score": 0.5125, "leak": false, "snippet": "A cross-site scripting (XSS) vulnerability has been discovered in the login page of SeaCMS version 11 which allows an attacker to inject arbitrary web script or"}, {"evidence_id": "b2e9530a111b668c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8312, "rerank_score": 0.6437, "leak": false, "snippet": "A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands on the device."}, {"evidence_id": "282526e52f578f44", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8288, "rerank_score": 0.5427, "leak": false, "snippet": "A eventinfo_content expression language injection remote code execution vulnerability was discovered in HPE Intelligent Management Center (iMC) version(s): Prio"}, {"evidence_id": "7a1820d1f810e51a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-05-14 20:29:00.267000", "retrieval_score": 0.8286, "rerank_score": 0.5006, "leak": false, "snippet": "CVE-2017-12121: An exploitable command injection vulnerability exists in the web server functionality of Moxa EDR-810 V4.1 build 17030317. A specially crafted H"}, {"evidence_id": "085f63e675bf9978", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.317000", "retrieval_score": 0.8255, "rerank_score": 0.5747, "leak": false, "snippet": "CVE-2022-28571: D-link 882 DIR882A1_FW130B06 was discovered to contain a command injection vulnerability in`/usr/bin/cli."}]}
{"cve_id": "CVE-2023-29492", "decision_time": "2023-05-11 05:15:07.393000", "risk_score": 0.220384, "rank": 156, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-04-13 00:00:00", "epss": 0.0269, "epss_percentile": 0.83893}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "68e35e69e0918fd5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-11 05:15:07.393000", "retrieval_score": 0.9317, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-29492: Novi Survey before 8.9.43676 allows remote attackers to execute arbitrary code on the server in the context of the service account. This does no"}, {"evidence_id": "8dbd1699b1aec580", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.848, "rerank_score": 0.5499, "leak": false, "snippet": "ERS Data System 1.8.1.0 allows remote attackers to execute arbitrary code, related to \"com.branaghgroup.ecers.update.UpdateRequest\" object deserialization."}, {"evidence_id": "65dc100517a15e41", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8388, "rerank_score": 0.5978, "leak": false, "snippet": "In the server in SerNet verinice before 1.22.2, insecure Java deserialization allows remote authenticated attackers to execute arbitrary code."}, {"evidence_id": "f737e1c7d5a62bbb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-09-30 01:29:01.693000", "retrieval_score": 0.8376, "rerank_score": 0.5055, "leak": false, "snippet": "CVE-2017-14702: ERS Data System 1.8.1.0 allows remote attackers to execute arbitrary code, related to \"com.branaghgroup.ecers.update.UpdateRequest\" object deser"}, {"evidence_id": "fc2d17780fc2ccb3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8351, "rerank_score": 0.5261, "leak": false, "snippet": "An issue was discovered in OFCMS before 1.1.3. Remote attackers can execute arbitrary code because blocking of .jsp and .jspx files does not consider (for examp"}, {"evidence_id": "74c2b63ef8df164c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-05-27 21:15:20.567000", "retrieval_score": 0.8303, "rerank_score": 0.5119, "leak": false, "snippet": "CVE-2021-27852: Deserialization of Untrusted Data vulnerability in CheckboxWeb.dll of Checkbox Survey allows an unauthenticated remote attacker to execute arbit"}]}
{"cve_id": "CVE-2022-31814", "decision_time": "2022-10-05 16:15:08.500000", "risk_score": 0.220384, "rank": 157, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.86446, "epss_percentile": 0.9971}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "83438a89d218e86c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9366, "rerank_score": 0.7311, "leak": false, "snippet": "pfSense pfBlockerNG through 2.1.4_26 allows remote attackers to execute arbitrary OS commands as root via shell metacharacters in the HTTP Host header. NOTE: 3."}, {"evidence_id": "3a4df2fa75f292a1", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-09-05 16:15:08.500000", "retrieval_score": 0.9302, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-31814: pfSense pfBlockerNG through 2.1.4_26 allows remote attackers to execute arbitrary OS commands as root via shell metacharacters in the HTTP Host "}, {"evidence_id": "4c8854e6dc1890e0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8556, "rerank_score": 0.7247, "leak": false, "snippet": "WebSVN before 2.6.1 allows remote attackers to execute arbitrary commands via shell metacharacters in the search parameter."}, {"evidence_id": "986b2d43d5bdc753", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-05-18 17:15:07.263000", "retrieval_score": 0.847, "rerank_score": 0.7166, "leak": false, "snippet": "CVE-2021-32305: WebSVN before 2.6.1 allows remote attackers to execute arbitrary commands via shell metacharacters in the search parameter."}, {"evidence_id": "66882cb1bf977042", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8415, "rerank_score": 0.6032, "leak": false, "snippet": "LogonTracer 1.2.0 and earlier allows remote attackers to execute arbitrary OS commands via unspecified vectors."}, {"evidence_id": "3190d9be01ac5f51", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-01-29 03:15:14.127000", "retrieval_score": 0.835, "rerank_score": 0.5589, "leak": false, "snippet": "CVE-2019-20215: D-Link DIR-859 1.05 and 1.06B01 Beta01 devices allow remote attackers to execute arbitrary OS commands via a urn: to the M-SEARCH method in ssdp"}]}
{"cve_id": "CVE-2023-38155", "decision_time": "2023-10-12 17:15:19.527000", "risk_score": 0.220384, "rank": 158, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01289, "epss_percentile": 0.66394}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "2fc4efd0b5121d09", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9278, "rerank_score": 0.7311, "leak": false, "snippet": "Azure DevOps Server Remote Code Execution Vulnerability"}, {"evidence_id": "30234e009689ab6c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-12 17:15:19.527000", "retrieval_score": 0.9197, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2023-38155: Azure DevOps Server Remote Code Execution Vulnerability"}, {"evidence_id": "c03d9a72e144edd0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-15 19:15:14.867000", "retrieval_score": 0.8945, "rerank_score": 0.6983, "leak": false, "snippet": "CVE-2022-26898: Azure Site Recovery Remote Code Execution Vulnerability"}, {"evidence_id": "7650e25e8a9b3cbf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.894, "rerank_score": 0.7164, "leak": false, "snippet": "Azure Site Recovery Remote Code Execution Vulnerability"}, {"evidence_id": "a483a98e8ffc070a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.894, "rerank_score": 0.7164, "leak": false, "snippet": "Azure Site Recovery Remote Code Execution Vulnerability"}, {"evidence_id": "9ef6c298498fe881", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-09 17:15:14.560000", "retrieval_score": 0.8937, "rerank_score": 0.7003, "leak": false, "snippet": "CVE-2022-24468: Azure Site Recovery Remote Code Execution Vulnerability"}]}
{"cve_id": "CVE-2023-34127", "decision_time": "2023-08-12 01:15:08.893000", "risk_score": 0.220384, "rank": 159, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.86733, "epss_percentile": 0.99716}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6b39342e6e24b4a5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-13 01:15:08.893000", "retrieval_score": 0.942, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-34127: Improper Neutralization of Special Elements used in an OS Command ('OS Command Injection') vulnerability in SonicWall GMS, SonicWall Analytics e"}, {"evidence_id": "ce60c5f942859199", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9398, "rerank_score": 0.7311, "leak": false, "snippet": "Improper Neutralization of Special Elements used in an OS Command ('OS Command Injection') vulnerability in SonicWall GMS, SonicWall Analytics enables an authen"}, {"evidence_id": "1b1093df93e9dda0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-13 03:15:09.590000", "retrieval_score": 0.9124, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-34133: Improper Neutralization of Special Elements used in an SQL Command ('SQL Injection') vulnerability in SonicWall GMS and Analytics allows an unau"}, {"evidence_id": "82030921631c2024", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9084, "rerank_score": 0.731, "leak": false, "snippet": "Improper Neutralization of Special Elements used in an SQL Command ('SQL Injection') vulnerability in SonicWall GMS and Analytics allows an unauthenticated atta"}, {"evidence_id": "e80a1285b193a502", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-04-10 07:15:10.503000", "retrieval_score": 0.886, "rerank_score": 0.7149, "leak": false, "snippet": "CVE-2021-20020: A command execution vulnerability in SonicWall GMS 9.3 allows a remote unauthenticated attacker to locally escalate privilege to root."}, {"evidence_id": "69f8fa22f35cddd0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.885, "rerank_score": 0.7274, "leak": false, "snippet": "A command execution vulnerability in SonicWall GMS 9.3 allows a remote unauthenticated attacker to locally escalate privilege to root."}]}
{"cve_id": "CVE-2022-24097", "decision_time": "2022-04-10 18:15:39.790000", "risk_score": 0.220384, "rank": 160, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02332, "epss_percentile": 0.81282}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "33438a7647cec7ef", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-11 18:15:39.790000", "retrieval_score": 0.9271, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-24097: Adobe After Effects versions 22.2 (and earlier) and 18.4.4 (and earlier) are affected by an out-of-bounds write vulnerability that could result "}, {"evidence_id": "d6b65bf7c75d2e00", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9073, "rerank_score": 0.7309, "leak": false, "snippet": "Adobe After Effects version 18.2 (and earlier) is affected by an Out-of-bounds Read vulnerability when parsing a specially crafted file. An unauthenticated atta"}, {"evidence_id": "67a39795c27765e1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9027, "rerank_score": 0.7309, "leak": false, "snippet": "Adobe After Effects version 18.2 (and earlier) is affected by a Heap-based Buffer Overflow vulnerability when parsing a specially crafted file. An unauthenticat"}, {"evidence_id": "1f89e415547aead2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9017, "rerank_score": 0.6812, "leak": false, "snippet": "Adobe Photoshop versions 21.2.10 (and earlier) and 22.4.3 (and earlier) are affected by a heap-based buffer overflow vulnerability that could result in arbitrar"}, {"evidence_id": "11c2437a0e51c1c2", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 18:15:10.020000", "retrieval_score": 0.9008, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2021-28609: Adobe After Effects version 18.2 (and earlier) is affected by an Out-of-bounds Read vulnerability when parsing a specially crafted file. An unau"}, {"evidence_id": "4e2a212d197f6432", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 18:15:09.167000", "retrieval_score": 0.8967, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2021-28603: Adobe After Effects version 18.2 (and earlier) is affected by a Heap-based Buffer Overflow vulnerability when parsing a specially crafted file. "}]}
{"cve_id": "CVE-2023-24114", "decision_time": "2023-03-24 21:15:11.503000", "risk_score": 0.220384, "rank": 161, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01405, "epss_percentile": 0.68994}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "32b827c6b65b2b61", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-02-22 21:15:11.503000", "retrieval_score": 0.9361, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-24114: typecho 1.1/17.10.30 was discovered to contain a remote code execution (RCE) vulnerability via install.php."}, {"evidence_id": "6dad192d93d4330e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8897, "rerank_score": 0.7268, "leak": false, "snippet": "A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "fcc7c98d8a36208b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8871, "rerank_score": 0.7301, "leak": false, "snippet": "A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "fee3602dd038b9c1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8807, "rerank_score": 0.5796, "leak": false, "snippet": "Contao Managed Edition v1.5.0 was discovered to contain a remote command execution (RCE) vulnerability via the component php_cli parameter."}, {"evidence_id": "c1cf07dc8dd3aedd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-30 14:15:13.527000", "retrieval_score": 0.8759, "rerank_score": 0.6988, "leak": false, "snippet": "CVE-2020-20698: A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "ae471eb5405aa8f6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-31 20:15:07.900000", "retrieval_score": 0.8752, "rerank_score": 0.6501, "leak": false, "snippet": "CVE-2021-43479: A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}]}
{"cve_id": "CVE-2024-2054", "decision_time": "2024-04-20 02:52:27.320000", "risk_score": 0.220384, "rank": 162, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.8126, "epss_percentile": 0.99589}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "141c5af32bc95d70", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-21 02:52:27.320000", "retrieval_score": 0.9199, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-2054: The Artica-Proxy administrative web application will deserialize arbitrary PHP objects supplied by unauthenticated users and subsequently enable "}, {"evidence_id": "4ce674e3f361819f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8292, "rerank_score": 0.7083, "leak": false, "snippet": "In Artica Pandora FMS 7.42, Web Admin users can execute arbitrary code by uploading a .php file via the Updater or Extension component. NOTE: The vendor reports"}, {"evidence_id": "afcfc9398c556773", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8284, "rerank_score": 0.7262, "leak": false, "snippet": "Unauthenticated remote arbitrary code execution"}, {"evidence_id": "3fbb93af6b2ba490", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8266, "rerank_score": 0.5854, "leak": false, "snippet": "Artica Proxy 3.06.200056 allows remote attackers to execute arbitrary commands as root by reading the ressources/settings.inc ldap_admin and ldap_password field"}, {"evidence_id": "649818abc573d10c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-02-01 09:29:00.310000", "retrieval_score": 0.8254, "rerank_score": 0.5228, "leak": false, "snippet": "CVE-2019-7300: Artica Proxy 3.06.200056 allows remote attackers to execute arbitrary commands as root by reading the ressources/settings.inc ldap_admin and ldap"}, {"evidence_id": "b20aa9cf48909dea", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-03-02 16:15:12.503000", "retrieval_score": 0.8207, "rerank_score": 0.6307, "leak": false, "snippet": "CVE-2020-8500: In Artica Pandora FMS 7.42, Web Admin users can execute arbitrary code by uploading a .php file via the Updater or Extension component. NOTE: The"}]}
{"cve_id": "CVE-2024-10587", "decision_time": "2025-01-03 03:15:04.037000", "risk_score": 0.220384, "rank": 163, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00605, "epss_percentile": 0.44165}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f21e8585afe10f09", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9521, "rerank_score": 0.731, "leak": false, "snippet": "The Interactive Contact Form and Multi Step Form Builder with Drag & Drop Editor \u2013 Funnelforms Free plugin for WordPress is vulnerable to PHP Object Injection i"}, {"evidence_id": "245af88593ea80bc", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-12-04 03:15:04.037000", "retrieval_score": 0.9428, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2024-10587: The Interactive Contact Form and Multi Step Form Builder with Drag & Drop Editor \u2013 Funnelforms Free plugin for WordPress is vulnerable to PHP Ob"}, {"evidence_id": "4606131a1c62ca7a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9158, "rerank_score": 0.7307, "leak": false, "snippet": "The Gallery plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.3 via deserialization of untrusted input from wd_"}, {"evidence_id": "465284112f397e5b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9119, "rerank_score": 0.731, "leak": false, "snippet": "The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserialization of untruste"}, {"evidence_id": "874039d6648dec47", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-05 22:15:57.407000", "retrieval_score": 0.9094, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-6933: The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserializat"}, {"evidence_id": "226aea0931a6ed32", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-12-07 12:15:19.783000", "retrieval_score": 0.9081, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2024-11501: The Gallery plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.3 via deserialization of untruste"}]}
{"cve_id": "CVE-2022-26265", "decision_time": "2022-04-17 23:15:07.793000", "risk_score": 0.220384, "rank": 164, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.30367, "epss_percentile": 0.97991}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "1791c54725a77d38", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-18 23:15:07.793000", "retrieval_score": 0.9356, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-26265: Contao Managed Edition v1.5.0 was discovered to contain a remote command execution (RCE) vulnerability via the component php_cli parameter."}, {"evidence_id": "6dad192d93d4330e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8754, "rerank_score": 0.7159, "leak": false, "snippet": "A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "fcc7c98d8a36208b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8713, "rerank_score": 0.7267, "leak": false, "snippet": "A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "addb6f27d6c4bef7", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8611, "rerank_score": 0.6672, "leak": false, "snippet": "Remote Code Execution (RCE) vulnerability exists in MaxSite CMS v107.5 via the Documents page."}, {"evidence_id": "ae471eb5405aa8f6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-31 20:15:07.900000", "retrieval_score": 0.8577, "rerank_score": 0.669, "leak": false, "snippet": "CVE-2021-43479: A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "c1cf07dc8dd3aedd", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-30 14:15:13.527000", "retrieval_score": 0.8577, "rerank_score": 0.6597, "leak": false, "snippet": "CVE-2020-20698: A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}]}
{"cve_id": "CVE-2024-13770", "decision_time": "2024-07-31 00:00:00", "risk_score": 0.220384, "rank": 165, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00755, "epss_percentile": 0.50165}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a77e85a501ffe156", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9437, "rerank_score": 0.7288, "leak": false, "snippet": "The Puzzles | WP Magazine / Review with Store WordPress Theme + RTL theme for WordPress is vulnerable to PHP Object Injection in all versions up to, and includi"}, {"evidence_id": "465284112f397e5b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.903, "rerank_score": 0.5242, "leak": false, "snippet": "The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserialization of untruste"}, {"evidence_id": "874039d6648dec47", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-05 22:15:57.407000", "retrieval_score": 0.9011, "rerank_score": 0.5032, "leak": false, "snippet": "CVE-2023-6933: The Better Search Replace plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 1.4.4 via deserializat"}, {"evidence_id": "df8be45ac7374554", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9008, "rerank_score": 0.5071, "leak": false, "snippet": "The iControlWP \u2013 Multiple WordPress Site Manager plugin for WordPress is vulnerable to PHP Object Injection in all versions up to, and including, 4.4.5 via dese"}, {"evidence_id": "8433ee6d49f12224", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-02 17:15:14.187000", "retrieval_score": 0.879, "rerank_score": 0.5042, "leak": false, "snippet": "CVE-2024-1896: The Photo Gallery \u2013 Responsive Photo Gallery, Image Gallery, Portfolio Gallery, Logo Gallery And Team Gallery plugin for WordPress is vulnerable "}, {"evidence_id": "3eb97e9442fe6096", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-16 20:15:09.993000", "retrieval_score": 0.8666, "rerank_score": 0.5025, "leak": false, "snippet": "CVE-2024-4733: The ShiftController Employee Shift Scheduling plugin is vulnerable to PHP Object Injection via deserialization of untrusted input via the <CODE> "}]}
{"cve_id": "CVE-2023-37582", "decision_time": "2023-08-11 10:15:11.197000", "risk_score": 0.220384, "rank": 166, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.90036, "epss_percentile": 0.99779}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c5a1240f3fb45f8a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9504, "rerank_score": 0.7311, "leak": false, "snippet": "The RocketMQ NameServer component still has a remote command execution vulnerability as the CVE-2023-33246 issue was not completely fixed in version 5.1.1. When"}, {"evidence_id": "881d8643f4212def", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-12 10:15:11.197000", "retrieval_score": 0.9415, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-37582: The RocketMQ NameServer component still has a remote command execution vulnerability as the CVE-2023-33246 issue was not completely fixed in ver"}, {"evidence_id": "72ccca252ffa7094", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-12 10:15:11.197000", "retrieval_score": 0.9415, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-37582: The RocketMQ NameServer component still has a remote command execution vulnerability as the CVE-2023-33246 issue was not completely fixed in ver"}, {"evidence_id": "6a4170733d162855", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-24 15:15:09.553000", "retrieval_score": 0.9253, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-33246: For RocketMQ versions 5.1.0 and below, under certain conditions, there is a risk of remote command execution.\u00a0\n\nSeveral components of RocketMQ, "}, {"evidence_id": "6621c7d47f61ae09", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9236, "rerank_score": 0.731, "leak": false, "snippet": "For RocketMQ versions 5.1.0 and below, under certain conditions, there is a risk of remote command execution. Several components of RocketMQ, including NameServ"}, {"evidence_id": "747ff2853d95caab", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.839, "rerank_score": 0.5629, "leak": false, "snippet": "**VERSION NOT SUPPORTED WHEN ASSIGNED** A vulnerability with the former 'password' feature could allow a denial of service attack if the user is not following d"}]}
{"cve_id": "CVE-2023-5684", "decision_time": "2023-11-20 07:15:07.987000", "risk_score": 0.220384, "rank": 167, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.78438, "epss_percentile": 0.99528}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a2e1f830c741866f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.961, "rerank_score": 0.7311, "leak": false, "snippet": "A vulnerability was found in Byzoro Smart S85F Management Platform up to 20231012. It has been declared as critical. Affected by this vulnerability is an unknow"}, {"evidence_id": "5213eb69aa0aac13", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-10-21 07:15:07.987000", "retrieval_score": 0.9526, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-5684: A vulnerability was found in Byzoro Smart S85F Management Platform up to 20231012. It has been declared as critical. Affected by this vulnerabili"}, {"evidence_id": "ee9b41fb4defee5a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9479, "rerank_score": 0.731, "leak": false, "snippet": "A vulnerability was found in Byzoro Smart S85F Management Platform up to 20230722 and classified as critical. This issue affects some unknown processing of the "}, {"evidence_id": "ae52464ba153fc81", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-03 09:15:10.210000", "retrieval_score": 0.9396, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-4120: A vulnerability was found in Byzoro Smart S85F Management Platform up to 20230722 and classified as critical. This issue affects some unknown pro"}, {"evidence_id": "789b2b1f8621474b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9324, "rerank_score": 0.7306, "leak": false, "snippet": "A vulnerability, which was classified as critical, was found in Byzoro Smart S45F Multi-Service Secure Gateway Intelligent Management Platform up to 20230906. A"}, {"evidence_id": "f2d0500b029f9e2a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-10 03:15:18.080000", "retrieval_score": 0.9242, "rerank_score": 0.7258, "leak": false, "snippet": "CVE-2023-4873: A vulnerability, which was classified as critical, was found in Byzoro Smart S45F Multi-Service Secure Gateway Intelligent Management Platform up"}]}
{"cve_id": "CVE-2022-28571", "decision_time": "2022-06-01 13:15:08.317000", "risk_score": 0.220384, "rank": 168, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.05608, "epss_percentile": 0.91907}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "085f63e675bf9978", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.317000", "retrieval_score": 0.9305, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-28571: D-link 882 DIR882A1_FW130B06 was discovered to contain a command injection vulnerability in`/usr/bin/cli."}, {"evidence_id": "5b6410bb98a8dfd0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 14:15:08.753000", "retrieval_score": 0.8592, "rerank_score": 0.7285, "leak": false, "snippet": "CVE-2022-28901: A command injection vulnerability in the component /SetTriggerLEDBlink/Blink of D-Link DIR882 DIR882A1_FW130B06 allows attackers to escalate pri"}, {"evidence_id": "31cf0f1f1bd5b9b9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-04 02:15:09.570000", "retrieval_score": 0.8525, "rerank_score": 0.5146, "leak": false, "snippet": "CVE-2021-46453: D-Link device D-Link DIR-823-Pro v1.0.2 was discovered to contain a command injection vulnerability in the function SetStaticRouteSettings. This"}, {"evidence_id": "446718791ee49216", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8519, "rerank_score": 0.6682, "leak": false, "snippet": "D-Link device D-Link DIR-823-Pro v1.0.2 was discovered to contain a command injection vulnerability in the function SetStaticRouteSettings. This vulnerability a"}, {"evidence_id": "f2ddbc9d6e4b9b25", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8394, "rerank_score": 0.5905, "leak": false, "snippet": "D-Link device DI-7200GV2.E1 v21.04.09E1 was discovered to contain a command injection vulnerability in the function version_upgrade.asp. This vulnerability allo"}, {"evidence_id": "67c67cd901aed9dc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8374, "rerank_score": 0.7079, "leak": false, "snippet": "A code execution vulnerability exists in the Libcli Test Environment functionality of D-LINK DIR-3040 1.13B03. A specially crafted network request can lead to a"}]}
{"cve_id": "CVE-2022-24422", "decision_time": "2022-06-25 16:15:08.113000", "risk_score": 0.220384, "rank": 169, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.53824, "epss_percentile": 0.98864}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "660bf8799bc1c196", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-26 16:15:08.113000", "retrieval_score": 0.918, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-24422: Dell iDRAC9 versions 5.00.00.00 and later but prior to 5.10.10.00, contain an improper authentication vulnerability. A remote unauthenticated at"}, {"evidence_id": "5a0e34806e5338f9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-03 16:15:07.953000", "retrieval_score": 0.8708, "rerank_score": 0.7252, "leak": false, "snippet": "CVE-2021-21578: Dell EMC iDRAC9 versions prior to 4.40.40.00 contain an open redirect vulnerability. A remote unauthenticated attacker may exploit this vulnerab"}, {"evidence_id": "5f616474018520eb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8667, "rerank_score": 0.7172, "leak": false, "snippet": "Dell EMC iDRAC9 versions prior to 4.40.40.00 contain an open redirect vulnerability. A remote unauthenticated attacker may exploit this vulnerability to redirec"}, {"evidence_id": "ab0fd5ff2795ab60", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-03-08 22:15:14.080000", "retrieval_score": 0.8641, "rerank_score": 0.6577, "leak": false, "snippet": "CVE-2021-21510: Dell iDRAC8 versions prior to 2.75.100.75 contain a host header injection vulnerability. A remote unauthenticated attacker may potentially explo"}, {"evidence_id": "92a5e827a5f548bf", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8606, "rerank_score": 0.7299, "leak": false, "snippet": "Dell EMC iDRAC9 versions prior to 4.32.10.00 and 4.40.00.00 contain a reflected cross-site scripting vulnerability in the iDRAC9 web application. A remote attac"}, {"evidence_id": "889ac7b30ebb0b7f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8605, "rerank_score": 0.6097, "leak": false, "snippet": "Dell iDRAC8 versions prior to 2.75.100.75 contain a host header injection vulnerability. A remote unauthenticated attacker may potentially exploit this vulnerab"}]}
{"cve_id": "CVE-2022-26868", "decision_time": "2022-07-02 21:15:07.723000", "risk_score": 0.220384, "rank": 170, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00402, "epss_percentile": 0.31781}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "a2274e642d502942", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9378, "rerank_score": 0.7311, "leak": false, "snippet": "Dell EMC PowerStore versions 2.0.0.x, 2.0.1.x, and 2.1.0.x are vulnerable to a command injection flaw. An authenticated attacker could potentially exploit this "}, {"evidence_id": "aad176eb69142d9f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-06-02 21:15:07.723000", "retrieval_score": 0.9292, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-26868: Dell EMC PowerStore versions 2.0.0.x, 2.0.1.x, and 2.1.0.x are vulnerable to a command injection flaw. An authenticated attacker could potential"}, {"evidence_id": "6c97d5776b435dbf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-11-23 20:15:11.110000", "retrieval_score": 0.8705, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2021-36313: Dell EMC CloudLink 7.1 and all prior versions contain an OS command injection Vulnerability. A remote high privileged attacker, may potentially "}, {"evidence_id": "9dc31e2bc7ede27d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8686, "rerank_score": 0.7305, "leak": false, "snippet": "Dell EMC CloudLink 7.1 and all prior versions contain an OS command injection Vulnerability. A remote high privileged attacker, may potentially exploit this vul"}, {"evidence_id": "aa4ac524967793a2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8524, "rerank_score": 0.6159, "leak": false, "snippet": "Magento versions 2.4.1 (and earlier), 2.4.0-p1 (and earlier) and 2.3.6 (and earlier) are vulnerable to OS command injection via the WebAPI. Successful exploitat"}, {"evidence_id": "10ec54cd43c73de9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-01-21 21:15:09.223000", "retrieval_score": 0.8523, "rerank_score": 0.614, "leak": false, "snippet": "CVE-2022-22553: Dell EMC AppSync versions 3.9 to 4.3 contain an Improper Restriction of Excessive Authentication Attempts Vulnerability that can be exploited fr"}]}
{"cve_id": "CVE-2024-24327", "decision_time": "2024-02-29 15:15:09.430000", "risk_score": 0.220384, "rank": 171, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01642, "epss_percentile": 0.73267}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "eab0bd0c9bc9bedb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.430000", "retrieval_score": 0.9495, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-24327: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the pppoePass parameter in the setIpv6Cf"}, {"evidence_id": "a44907b2c8d080d0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.693000", "retrieval_score": 0.9177, "rerank_score": 0.7264, "leak": false, "snippet": "CVE-2024-24332: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the url parameter in the setUrlFilterRul"}, {"evidence_id": "7f84eeaddbdf93d4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.540000", "retrieval_score": 0.9111, "rerank_score": 0.7299, "leak": false, "snippet": "CVE-2024-24329: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the enable parameter in the setPortForwa"}, {"evidence_id": "977da999ac3c47ed", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9094, "rerank_score": 0.6581, "leak": false, "snippet": "TOTOlink A7100RU V7.4cu.2313_B20191024 was discovered to contain a command injection vulnerability via the username parameter in the setting/setOpenVpnCertGener"}, {"evidence_id": "ead45d707047b2b6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9001, "rerank_score": 0.501, "leak": false, "snippet": "TOTOLink A3600R V4.1.2cu.5182_B20201102 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability allows attackers "}, {"evidence_id": "f18bf1952ca295d0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8998, "rerank_score": 0.5044, "leak": false, "snippet": "TOTOLink A3600R V4.1.2cu.5182_B20201102 was discovered to contain a command injection vulnerability via the username parameter in /cstecgi.cgi."}]}
{"cve_id": "CVE-2024-38023", "decision_time": "2024-08-08 17:15:28.760000", "risk_score": 0.220384, "rank": 172, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.5318, "epss_percentile": 0.98841}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "302c57f33bc4f979", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-06-09 20:15:13.163000", "retrieval_score": 0.9328, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2020-1181: A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web cont"}, {"evidence_id": "621d3f4648724350", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9321, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint Server when it fails to properly identify and filter unsafe ASP.Net web controls, aka 'Micr"}, {"evidence_id": "ab5acdb05e9ad24a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.9287, "rerank_score": 0.731, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "c67bfa6d85993456", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9272, "rerank_score": 0.7311, "leak": false, "snippet": "A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package, aka 'Microsof"}, {"evidence_id": "1b9887869ec70251", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.443000", "retrieval_score": 0.9248, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0594: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}, {"evidence_id": "ee5657c1ec2e94b7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-05 23:29:00.757000", "retrieval_score": 0.9245, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2019-0604: A remote code execution vulnerability exists in Microsoft SharePoint when the software fails to check the source markup of an application package"}]}
{"cve_id": "CVE-2022-20653", "decision_time": "2022-03-19 15:15:09.377000", "risk_score": 0.220384, "rank": 173, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01747, "epss_percentile": 0.74832}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "acdb7ed008793841", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-17 15:15:09.377000", "retrieval_score": 0.9382, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2022-20653: A vulnerability in the DNS-based Authentication of Named Entities (DANE) email verification component of Cisco AsyncOS Software for Cisco Email "}, {"evidence_id": "364514f63d81bca2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8911, "rerank_score": 0.7037, "leak": false, "snippet": "A vulnerability in the Transport Layer Security (TLS) protocol implementation of Cisco&nbsp;AsyncOS software for Cisco&nbsp;Email Security Appliance (ESA) could"}, {"evidence_id": "d572fdccebb4ca18", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8755, "rerank_score": 0.7051, "leak": false, "snippet": "A vulnerability in the zip decompression engine of Cisco AsyncOS Software for Cisco Email Security Appliance (ESA) could allow an unauthenticated, remote attack"}, {"evidence_id": "80e864bef96ee937", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8702, "rerank_score": 0.7148, "leak": false, "snippet": "A vulnerability in the web proxy functionality of Cisco AsyncOS Software for Cisco Web Security Appliance could allow an unauthenticated, remote attacker to cau"}, {"evidence_id": "6783b8a389fccb00", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-08-17 18:15:13.290000", "retrieval_score": 0.8646, "rerank_score": 0.5571, "leak": false, "snippet": "CVE-2020-3447: A vulnerability in the CLI of Cisco AsyncOS for Cisco Email Security Appliance (ESA) and Cisco AsyncOS for Cisco Content Security Management Appl"}, {"evidence_id": "77e9377ebfca7b8c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-03-28 00:29:00.623000", "retrieval_score": 0.8608, "rerank_score": 0.5326, "leak": false, "snippet": "CVE-2019-1747: A vulnerability in the implementation of the Short Message Service (SMS) handling functionality of Cisco IOS Software and Cisco IOS XE Software c"}]}
{"cve_id": "CVE-2022-0458", "decision_time": "2022-05-05 01:15:08.073000", "risk_score": 0.220384, "rank": 174, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00695, "epss_percentile": 0.47995}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "7515a58368299c44", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 01:15:08.073000", "retrieval_score": 0.9235, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-0458: Use after free in Thumbnail Tab Strip in Google Chrome prior to 98.0.4758.80 allowed a remote attacker to potentially exploit heap corruption via"}, {"evidence_id": "09813adf05f7801b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.9057, "rerank_score": 0.7254, "leak": false, "snippet": "Use after free in user interface in Google Chrome prior to 86.0.4240.183 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML pag"}, {"evidence_id": "437adea77eac95ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9051, "rerank_score": 0.6951, "leak": false, "snippet": "Use after free in V8 in Google Chrome prior to 94.0.4606.71 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "15b1b9072739e5b9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8998, "rerank_score": 0.7231, "leak": false, "snippet": "Use after free in WebGPU in Google Chrome prior to 94.0.4606.54 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "66b99689ee3c5c6d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 00:15:17.680000", "retrieval_score": 0.8967, "rerank_score": 0.7261, "leak": false, "snippet": "CVE-2022-0609: Use after free in Animation in Google Chrome prior to 98.0.4758.102 allowed a remote attacker to potentially exploit heap corruption via a crafte"}, {"evidence_id": "dbc11bc4ad71623d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-12 02:15:09.917000", "retrieval_score": 0.887, "rerank_score": 0.7295, "leak": false, "snippet": "CVE-2022-0289: Use after free in Safe browsing in Google Chrome prior to 97.0.4692.99 allowed a remote attacker to potentially exploit heap corruption via a cra"}]}
{"cve_id": "CVE-2024-24329", "decision_time": "2024-02-29 15:15:09.540000", "risk_score": 0.220384, "rank": 175, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.06172, "epss_percentile": 0.92559}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "7f84eeaddbdf93d4", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.540000", "retrieval_score": 0.9483, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-24329: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the enable parameter in the setPortForwa"}, {"evidence_id": "a44907b2c8d080d0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.693000", "retrieval_score": 0.9239, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-24332: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the url parameter in the setUrlFilterRul"}, {"evidence_id": "eab0bd0c9bc9bedb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-01-30 15:15:09.430000", "retrieval_score": 0.9143, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2024-24327: TOTOLINK A3300R V17.0.0cu.557_B20221024 was discovered to contain a command injection vulnerability via the pppoePass parameter in the setIpv6Cf"}, {"evidence_id": "ebcc7a51796b9121", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9129, "rerank_score": 0.5008, "leak": false, "snippet": "TOTOLINK X6000R V9.4.0cu.852_B20230719 was discovered to contain a command injection vulnerability via the enable parameter in the setLedCfg function."}, {"evidence_id": "977da999ac3c47ed", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9034, "rerank_score": 0.6984, "leak": false, "snippet": "TOTOlink A7100RU V7.4cu.2313_B20191024 was discovered to contain a command injection vulnerability via the username parameter in the setting/setOpenVpnCertGener"}, {"evidence_id": "ead45d707047b2b6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8982, "rerank_score": 0.5064, "leak": false, "snippet": "TOTOLink A3600R V4.1.2cu.5182_B20201102 was discovered to contain a command injection vulnerability in the \"Main\" function. This vulnerability allows attackers "}]}
{"cve_id": "CVE-2022-28572", "decision_time": "2022-06-01 13:15:08.363000", "risk_score": 0.220384, "rank": 176, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.02623, "epss_percentile": 0.83451}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "2020548f9072e062", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-02 13:15:08.363000", "retrieval_score": 0.9308, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2022-28572: Tenda AX1806 v1.0.0.1 was discovered to contain a command injection vulnerability in <CODE> function"}, {"evidence_id": "bcb81a28768cb02f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-04 02:15:11.167000", "retrieval_score": 0.902, "rerank_score": 0.5997, "leak": false, "snippet": "CVE-2022-24171: Tenda routers G1 and G3 v15.11.0.17(9502)_CN were discovered to contain a command injection vulnerability in the function formSetPppoeServer. Th"}, {"evidence_id": "1d1ee3dee0048b1d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-06 14:15:09.710000", "retrieval_score": 0.8907, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2022-28972: Tenda AX1806 v1.0.0.1 was discovered to contain a stack overflow via the timeZone parameter in the function form_fast_setting_wifi_set. This vul"}, {"evidence_id": "9da3db7027803ecd", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8783, "rerank_score": 0.5314, "leak": false, "snippet": "An issue was discovered on Tenda AC7 V15.03.06.44_CN, AC9 V15.03.05.19(6318)_CN, AC10 V15.03.06.23_CN, AC15 V15.03.05.19_CN, and AC18 V15.03.05.19(6318)_CN devi"}, {"evidence_id": "ee40bfb665d67cda", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8754, "rerank_score": 0.5486, "leak": false, "snippet": "An exploitable command injection vulnerability exists in the /goform/WanParameterSetting functionality of Tenda AC9 Router AC1200 Smart Dual-Band Gigabit WiFi R"}]}
{"cve_id": "CVE-2024-30221", "decision_time": "2024-04-27 06:15:14.783000", "risk_score": 0.220384, "rank": 177, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00465, "epss_percentile": 0.36555}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "8cc9d90df67ef9fb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-28 06:15:14.783000", "retrieval_score": 0.9305, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-30221: Deserialization of Untrusted Data vulnerability in sunshinephotocart Sunshine Photo Cart sunshine-photo-cart.This issue affects Sunshine Photo C"}, {"evidence_id": "a1316f4913bd0dc8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8809, "rerank_score": 0.5442, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "be769101a93460be", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-26 20:15:08.737000", "retrieval_score": 0.8795, "rerank_score": 0.5316, "leak": false, "snippet": "CVE-2023-27459: Deserialization of Untrusted Data vulnerability in WPEverest User Registration.This issue affects User Registration: from n/a through 2.3.2.1."}, {"evidence_id": "5cf23f442199e718", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-12-31 10:15:08.147000", "retrieval_score": 0.8756, "rerank_score": 0.5584, "leak": false, "snippet": "CVE-2023-52181: Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "48466aa04b8fead6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8666, "rerank_score": 0.5983, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Presslabs Theme per user.This issue affects Theme per user: from n/a through 1.0.1."}, {"evidence_id": "1a4fc42d5fc099d9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8546, "rerank_score": 0.675, "leak": false, "snippet": "Deserialization of Untrusted Data vulnerability in Gordon B\u00f6hme, Antonio Leutsch Structured Content (JSON-LD) #wpsc.This issue affects Structured Content (JSON-"}]}
{"cve_id": "CVE-2023-33246", "decision_time": "2023-06-23 15:15:09.553000", "risk_score": 0.220384, "rank": 178, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2023-09-06 00:00:00", "epss": 0.96604, "epss_percentile": 0.99876}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6a4170733d162855", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-05-24 15:15:09.553000", "retrieval_score": 0.9311, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-33246: For RocketMQ versions 5.1.0 and below, under certain conditions, there is a risk of remote command execution.\u00a0\n\nSeveral components of RocketMQ, "}, {"evidence_id": "635af7382cbca9c6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8365, "rerank_score": 0.5784, "leak": false, "snippet": "Affected versions of Atlassian Jira Service Management Server and Data Center allow remote attackers with \"Jira Administrators\" access to execute arbitrary Java"}, {"evidence_id": "d0c8f658752d4a82", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8354, "rerank_score": 0.7131, "leak": false, "snippet": "A vulnerability in the CLI of Cisco NX-OS Software could allow an authenticated, local attacker to execute arbitrary commands on the underlying operating system"}, {"evidence_id": "33c798c53946ef87", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8344, "rerank_score": 0.704, "leak": false, "snippet": "A vulnerability in the web-based management interface of Cisco DNA Spaces Connector could allow an unauthenticated, remote attacker to execute arbitrary command"}, {"evidence_id": "ad5ed8e703475109", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-07-17 21:29:00.243000", "retrieval_score": 0.8288, "rerank_score": 0.6278, "leak": false, "snippet": "CVE-2017-6737: A vulnerability in the SNMP implementation of could allow an authenticated, remote attacker to cause a reload of the affected system or to remote"}, {"evidence_id": "36dc783f4b5cc25b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2017-07-17 21:29:00.447000", "retrieval_score": 0.8283, "rerank_score": 0.6311, "leak": false, "snippet": "CVE-2017-6742: A vulnerability in the SNMP implementation of could allow an authenticated, remote attacker to cause a reload of the affected system or to remote"}]}
{"cve_id": "CVE-2024-7740", "decision_time": "2024-09-12 20:15:08.840000", "risk_score": 0.220384, "rank": 179, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0078, "epss_percentile": 0.51012}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "fc5709baea1cd3f8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9554, "rerank_score": 0.7311, "leak": false, "snippet": "A vulnerability has been found in wanglongcn ltcms 1.0.20 and classified as critical. This vulnerability affects the function download of the file /api/test/dow"}, {"evidence_id": "9cd42679e1688a10", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9472, "rerank_score": 0.7311, "leak": false, "snippet": "A vulnerability was found in wanglongcn ltcms 1.0.20. It has been declared as critical. Affected by this vulnerability is the function downloadUrl of the file /"}, {"evidence_id": "c85f33fd1a4e6da0", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-13 20:15:08.840000", "retrieval_score": 0.9399, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-7740: A vulnerability has been found in wanglongcn ltcms 1.0.20 and classified as critical. This vulnerability affects the function download of the fil"}, {"evidence_id": "271bf8102cddd78d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-13 21:15:17.197000", "retrieval_score": 0.9376, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-7743: A vulnerability was found in wanglongcn ltcms 1.0.20. It has been declared as critical. Affected by this vulnerability is the function downloadUr"}, {"evidence_id": "1a80ba71b9a3a0ba", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8838, "rerank_score": 0.7298, "leak": false, "snippet": "A vulnerability was found in WISI Tangram GT31 up to 20241214 and classified as problematic. Affected by this issue is some unknown functionality of the compone"}, {"evidence_id": "22020f4504bf5bf5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-12 23:15:19.417000", "retrieval_score": 0.8641, "rerank_score": 0.7299, "leak": false, "snippet": "CVE-2024-7706: A vulnerability was found in Fujian mwcms 1.0.0. It has been rated as critical. Affected by this issue is the function uploadimage of the file /u"}]}
{"cve_id": "CVE-2023-24776", "decision_time": "2023-04-05 20:15:09.857000", "risk_score": 0.220384, "rank": 180, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01405, "epss_percentile": 0.68994}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "8315d9cead8d37b7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-03-06 20:15:09.857000", "retrieval_score": 0.9452, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-24776: Funadmin v3.2.0 was discovered to contain a remote code execution (RCE) vulnerability via the component \\controller\\Addon.php."}, {"evidence_id": "6dad192d93d4330e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8801, "rerank_score": 0.7246, "leak": false, "snippet": "A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "ff54a770b611c59b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8743, "rerank_score": 0.5369, "leak": false, "snippet": "Rukovoditel v3.2.1 was discovered to contain a remote code execution (RCE) vulnerability in the component /rukovoditel/index.php?module=dashboard/ajax_request."}, {"evidence_id": "fcc7c98d8a36208b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8717, "rerank_score": 0.724, "leak": false, "snippet": "A remote code execution (RCE) vulnerability in /1.com.php of S-CMS PHP v3.0 allows attackers to getshell via modification of a PHP file."}, {"evidence_id": "ae471eb5405aa8f6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-31 20:15:07.900000", "retrieval_score": 0.8666, "rerank_score": 0.6191, "leak": false, "snippet": "CVE-2021-43479: A Remote Code Execution (RCE) vulnerability exists in The-Secretary 2.5 via install.php."}, {"evidence_id": "5fd071e782cf8acb", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-07-01 21:15:08.360000", "retrieval_score": 0.865, "rerank_score": 0.6471, "leak": false, "snippet": "CVE-2022-32420: College Management System v1.0 was discovered to contain a remote code execution (RCE) vulnerability via /College/admin/teacher.php. This vulner"}]}
{"cve_id": "CVE-2024-0692", "decision_time": "2024-03-31 09:15:09.600000", "risk_score": 0.220384, "rank": 181, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.91557, "epss_percentile": 0.998}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c604c76852250aa7", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-01 09:15:09.600000", "retrieval_score": 0.9383, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-0692: The SolarWinds Security Event Manager was susceptible to Remote Code Execution Vulnerability. This vulnerability allows an unauthenticated user t"}, {"evidence_id": "769448c2215bf874", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-02-15 21:15:09.867000", "retrieval_score": 0.8888, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-23478: SolarWinds Access Rights Manager (ARM) was found to be susceptible to a Remote Code Execution Vulnerability. If exploited, this vulnerability al"}, {"evidence_id": "d1879fb302b12e6a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8721, "rerank_score": 0.7309, "leak": false, "snippet": "An unauthenticated attacker could achieve the code execution through a RemoteControl server."}, {"evidence_id": "daad6619c432b315", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-20 21:15:09.990000", "retrieval_score": 0.8632, "rerank_score": 0.6934, "leak": false, "snippet": "CVE-2022-36958: SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with valid access to "}, {"evidence_id": "f2e826f710e926ce", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8625, "rerank_score": 0.6973, "leak": false, "snippet": "SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with valid access to SolarWinds Web C"}, {"evidence_id": "24298cf55df4626b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8605, "rerank_score": 0.7296, "leak": false, "snippet": "Insecure Deserialization of untrusted data remote code execution vulnerability was discovered in Patch Manager Orion Platform Integration module. An Authenticat"}]}
{"cve_id": "CVE-2022-32572", "decision_time": "2022-09-21 19:15:10.227000", "risk_score": 0.220384, "rank": 182, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.2306, "epss_percentile": 0.97465}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "2bade5724aa6f82b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9593, "rerank_score": 0.7311, "leak": false, "snippet": "An os command injection vulnerability exists in the aVideoEncoder wget functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-crafted HTT"}, {"evidence_id": "b5e82e01b1dd1d3c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-22 19:15:10.227000", "retrieval_score": 0.9511, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-32572: An os command injection vulnerability exists in the aVideoEncoder wget functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A speci"}, {"evidence_id": "450a47994d8fca03", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9435, "rerank_score": 0.731, "leak": false, "snippet": "An OS command injection vulnerability exists in the aVideoEncoder chunkfile functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-crafte"}, {"evidence_id": "bfd342370e04eef8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-22 19:15:09.907000", "retrieval_score": 0.9319, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-30534: An OS command injection vulnerability exists in the aVideoEncoder chunkfile functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A "}, {"evidence_id": "67fd6fcdc7ee6fd6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9153, "rerank_score": 0.7302, "leak": false, "snippet": "A directory traversal vulnerability exists in the unzipDirectory functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-crafted HTTP requ"}, {"evidence_id": "4e625a69e4e9df7f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-08-22 19:15:09.967000", "retrieval_score": 0.904, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2022-30547: A directory traversal vulnerability exists in the unzipDirectory functionality of WWBN AVideo 11.6 and dev master commit 3f7c0364. A specially-c"}]}
{"cve_id": "CVE-2024-5295", "decision_time": "2024-06-22 22:15:15.420000", "risk_score": 0.220384, "rank": 183, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01966, "epss_percentile": 0.77736}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "e3d3cb372eefc17e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-23 22:15:15.420000", "retrieval_score": 0.9457, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-5295: D-Link G416 flupl self Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execute arb"}, {"evidence_id": "8a4a35308fd897e9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9245, "rerank_score": 0.7311, "leak": false, "snippet": "D-Link G416 cfgsave backusb Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execute arbitrary cod"}, {"evidence_id": "a94d14bdef5333c3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:16:05.593000", "retrieval_score": 0.9228, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-50200: D-Link G416 cfgsave backusb Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execu"}, {"evidence_id": "641edb08fd5bbfb3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9214, "rerank_score": 0.7311, "leak": false, "snippet": "D-Link G416 cfgsave upusb Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execute arbitrary code "}, {"evidence_id": "4f2549db7f08586c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9213, "rerank_score": 0.731, "leak": false, "snippet": "D-Link G416 nodered tar File Handling Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execute arb"}, {"evidence_id": "5ba1c64b3d3bea7c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:16:05.770000", "retrieval_score": 0.9195, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-50201: D-Link G416 cfgsave upusb Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to execute"}]}
{"cve_id": "CVE-2022-0456", "decision_time": "2022-05-05 01:15:07.997000", "risk_score": 0.220384, "rank": 184, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00706, "epss_percentile": 0.48389}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "f99ab21c110f1ec6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 01:15:07.997000", "retrieval_score": 0.9154, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-0456: Use after free in Web Search in Google Chrome prior to 98.0.4758.80 allowed a remote attacker to potentially exploit heap corruption via profile "}, {"evidence_id": "09813adf05f7801b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8984, "rerank_score": 0.7151, "leak": false, "snippet": "Use after free in user interface in Google Chrome prior to 86.0.4240.183 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML pag"}, {"evidence_id": "437adea77eac95ad", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8953, "rerank_score": 0.6326, "leak": false, "snippet": "Use after free in V8 in Google Chrome prior to 94.0.4606.71 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "edcb74808a5fc080", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8909, "rerank_score": 0.6267, "leak": false, "snippet": "Use after free in audio in Google Chrome prior to 86.0.4240.75 allowed a remote attacker to potentially exploit heap corruption via a crafted HTML page."}, {"evidence_id": "728cfa9eba6e583a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-05 01:15:08.277000", "retrieval_score": 0.8847, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-0463: Use after free in Accessibility in Google Chrome prior to 98.0.4758.80 allowed a remote attacker who convinced a user to engage in specific user "}, {"evidence_id": "dbc11bc4ad71623d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-12 02:15:09.917000", "retrieval_score": 0.8789, "rerank_score": 0.7151, "leak": false, "snippet": "CVE-2022-0289: Use after free in Safe browsing in Google Chrome prior to 97.0.4692.99 allowed a remote attacker to potentially exploit heap corruption via a cra"}]}
{"cve_id": "CVE-2023-41190", "decision_time": "2024-06-02 03:15:29.073000", "risk_score": 0.220384, "rank": 185, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01187, "epss_percentile": 0.63725}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "baad174ffff17b23", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9481, "rerank_score": 0.731, "leak": false, "snippet": "D-Link DAP-1325 HNAP SetAPLanSettings IPAddr Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attackers to exec"}, {"evidence_id": "01c7f054c4426a2d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:15:29.073000", "retrieval_score": 0.945, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-41190: D-Link DAP-1325 HNAP SetAPLanSettings IPAddr Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent a"}, {"evidence_id": "94e417b24c046055", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9378, "rerank_score": 0.7308, "leak": false, "snippet": "D-Link DAP-1325 HNAP SetHostIPv6StaticSettings StaticDNS1 Command Injection Remote Code Execution Vulnerability. This vulnerability allows network-adjacent atta"}, {"evidence_id": "2492c4f886de1f5f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:15:30.400000", "retrieval_score": 0.9358, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-41198: D-Link DAP-1325 HNAP SetHostIPv6StaticSettings StaticDNS1 Command Injection Remote Code Execution Vulnerability. This vulnerability allows netwo"}, {"evidence_id": "dd332f53753f0f7e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:15:53.613000", "retrieval_score": 0.9217, "rerank_score": 0.7308, "leak": false, "snippet": "CVE-2023-44406: D-Link DAP-1325 SetAPLanSettings DeviceName Stack-based Buffer Overflow Remote Code Execution Vulnerability. This vulnerability allows network-a"}, {"evidence_id": "19c7b6dea8546cba", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9216, "rerank_score": 0.7307, "leak": false, "snippet": "D-Link DAP-1325 SetAPLanSettings DeviceName Stack-based Buffer Overflow Remote Code Execution Vulnerability. This vulnerability allows network-adjacent attacker"}]}
{"cve_id": "CVE-2024-36305", "decision_time": "2024-07-10 22:15:10.677000", "risk_score": 0.220384, "rank": 186, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00889, "epss_percentile": 0.5452}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "970a308543bd8375", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9485, "rerank_score": 0.7311, "leak": false, "snippet": "A security agent link following vulnerability in Trend Micro Apex One could allow a local attacker to escalate privileges on affected installations. Please note"}, {"evidence_id": "32c46017dbd7a76a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-10 22:15:10.677000", "retrieval_score": 0.9285, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-36305: A security agent link following vulnerability in Trend Micro Apex One could allow a local attacker to escalate privileges on affected installati"}, {"evidence_id": "076997c5e49ed9b6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9173, "rerank_score": 0.731, "leak": false, "snippet": "An origin validation error vulnerability in Trend Micro Apex One agents could allow a local attacker to escalate privileges on affected installations. Please no"}, {"evidence_id": "bc2a71d49de33102", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9018, "rerank_score": 0.731, "leak": false, "snippet": "An out-of-bounds access vulnerability in the Unauthorized Change Prevention service of Trend Micro Apex One and Apex One as a Service could allow a local attack"}, {"evidence_id": "127ab4a8ca0955bf", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-10 21:15:12.070000", "retrieval_score": 0.9, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-41749: An origin validation error vulnerability in Trend Micro Apex One agents could allow a local attacker to escalate privileges on affected installa"}, {"evidence_id": "89a74583df9b8d1c", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-26 22:15:10.847000", "retrieval_score": 0.886, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-32554: A Time-of-Check Time-Of-Use vulnerability in the Trend Micro Apex One and Apex One as a Service agent could allow a local attacker to escalate p"}]}
{"cve_id": "CVE-2024-11120", "decision_time": "2024-12-15 02:15:17.757000", "risk_score": 0.220384, "rank": 187, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2025-05-07 00:00:00", "epss": 0.28346, "epss_percentile": 0.97869}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "da1a2008279b5eff", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.95, "rerank_score": 0.7311, "leak": false, "snippet": "Certain EOL GeoVision devices have an OS Command Injection vulnerability. Unauthenticated remote attackers can exploit this vulnerability to inject and execute "}, {"evidence_id": "d517363961711473", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-11-15 02:15:17.757000", "retrieval_score": 0.9424, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-11120: Certain EOL GeoVision devices have an OS Command Injection vulnerability. Unauthenticated remote attackers can exploit this vulnerability to inj"}, {"evidence_id": "a3ffb5f2000f585f", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9225, "rerank_score": 0.7307, "leak": false, "snippet": "Certain EOL GeoVision devices fail to properly filter user input for the specific functionality. Unauthenticated remote attackers can exploit this vulnerability"}, {"evidence_id": "90d47d0841c50f67", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-06-17 06:15:09.237000", "retrieval_score": 0.9106, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2024-6047: Certain EOL GeoVision devices fail to properly filter user input for the specific functionality. Unauthenticated remote attackers can exploit thi"}, {"evidence_id": "b2e9530a111b668c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8768, "rerank_score": 0.7305, "leak": false, "snippet": "A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands on the device."}, {"evidence_id": "ded1e506e3504c63", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-01 07:15:08.223000", "retrieval_score": 0.8647, "rerank_score": 0.7176, "leak": false, "snippet": "CVE-2021-4039: A command injection vulnerability in the web interface of the Zyxel NWA-1100-NH firmware could allow an attacker to execute arbitrary OS commands"}]}
{"cve_id": "CVE-2023-36046", "decision_time": "2023-12-14 18:15:35.640000", "risk_score": 0.220384, "rank": 188, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00686, "epss_percentile": 0.47689}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "c396bb1a2efe8bb8", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9221, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Authentication Denial of Service Vulnerability"}, {"evidence_id": "e004755dbd6864ae", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-11-14 18:15:35.640000", "retrieval_score": 0.8929, "rerank_score": 0.7303, "leak": false, "snippet": "CVE-2023-36046: Windows Authentication Denial of Service Vulnerability"}, {"evidence_id": "62e35b6bab81b3a2", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.8875, "rerank_score": 0.5803, "leak": false, "snippet": "Windows Secure Channel Denial of Service Vulnerability"}, {"evidence_id": "0950105d4cacfaa1", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8849, "rerank_score": 0.711, "leak": false, "snippet": "A denial of service vulnerability exists when Windows improperly handles objects in memory, aka 'Windows Denial of Service Vulnerability'. This CVE ID is unique"}, {"evidence_id": "1d59202e5a484868", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2018-04-12 01:29:11.877000", "retrieval_score": 0.8825, "rerank_score": 0.57, "leak": false, "snippet": "CVE-2018-8116: A denial of service vulnerability exists in the way that Windows handles objects in memory, aka \"Microsoft Graphics Component Denial of Service V"}, {"evidence_id": "40f23686a6fbdda5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-10-10 14:15:17.737000", "retrieval_score": 0.8797, "rerank_score": 0.7145, "leak": false, "snippet": "CVE-2019-1347: A denial of service vulnerability exists when Windows improperly handles objects in memory, aka 'Windows Denial of Service Vulnerability'. This C"}]}
{"cve_id": "CVE-2022-27263", "decision_time": "2022-05-12 17:15:10.057000", "risk_score": 0.220384, "rank": 189, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.03055, "epss_percentile": 0.85841}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "0cc14615ca1efc83", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-12 17:15:10.057000", "retrieval_score": 0.9258, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-27263: An arbitrary file upload vulnerability in the file upload module of Strapi v4.1.5 allows attackers to execute arbitrary code via a crafted file."}, {"evidence_id": "fa0ef328541a0fd3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8888, "rerank_score": 0.6808, "leak": false, "snippet": "An arbitrary file upload vulnerability in /admin/media/upload of ZKEACMS V3.2.0 allows attackers to execute arbitrary code via a crafted HTML file."}, {"evidence_id": "269851f1f358220b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-04-12 17:15:10.480000", "retrieval_score": 0.8874, "rerank_score": 0.6645, "leak": false, "snippet": "CVE-2022-27952: An arbitrary file upload vulnerability in the file upload module of PayloadCMS v0.15.0 allows attackers to execute arbitrary code via a crafted "}, {"evidence_id": "86fce30cf69f8708", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2020-07-01 00:00:00", "retrieval_score": 0.8853, "rerank_score": 0.6537, "leak": false, "snippet": "An arbitrary file write vulnerability in RGCMS v1.06 allows attackers to execute arbitrary code via a crafted PHP file."}, {"evidence_id": "1ca6b54c508885ed", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.881, "rerank_score": 0.7005, "leak": false, "snippet": "Arbitrary file upload vulnerability in SourceCodester Responsive Ordering System v 1.0 allows attackers to execute arbitrary code via the file upload to Product"}, {"evidence_id": "baa3a98ecafc67d6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-07-23 14:15:08.317000", "retrieval_score": 0.8783, "rerank_score": 0.7072, "leak": false, "snippet": "CVE-2021-25206: Arbitrary file upload vulnerability in SourceCodester Responsive Ordering System v 1.0 allows attackers to execute arbitrary code via the file u"}]}
{"cve_id": "CVE-2023-21678", "decision_time": "2023-02-09 22:15:16.557000", "risk_score": 0.220384, "rank": 190, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.0058, "epss_percentile": 0.42985}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "aa18b6f5d5f57668", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9583, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Print Spooler Elevation of Privilege Vulnerability"}, {"evidence_id": "c9e8a7ece93d65aa", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9583, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Print Spooler Elevation of Privilege Vulnerability"}, {"evidence_id": "43edb1ac9cfb84c5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.9583, "rerank_score": 0.7311, "leak": false, "snippet": "Windows Print Spooler Elevation of Privilege Vulnerability"}, {"evidence_id": "8f751385db3f3704", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-12 18:15:09.080000", "retrieval_score": 0.9328, "rerank_score": 0.7284, "leak": false, "snippet": "CVE-2021-34483: Windows Print Spooler Elevation of Privilege Vulnerability"}, {"evidence_id": "09f65eb83199579f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-11-11 07:15:13.840000", "retrieval_score": 0.9314, "rerank_score": 0.7248, "leak": false, "snippet": "CVE-2020-17001: Windows Print Spooler Elevation of Privilege Vulnerability"}, {"evidence_id": "12c67d8ab86ec896", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-09 17:15:10.280000", "retrieval_score": 0.9302, "rerank_score": 0.7246, "leak": false, "snippet": "CVE-2022-22718: Windows Print Spooler Elevation of Privilege Vulnerability"}]}
{"cve_id": "CVE-2023-41503", "decision_time": "2024-04-06 09:15:38.240000", "risk_score": 0.220384, "rank": 191, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00569, "epss_percentile": 0.42461}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "17776e372c9f4167", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.936, "rerank_score": 0.7311, "leak": false, "snippet": "Student Enrollment In PHP v1.0 was discovered to contain a SQL injection vulnerability via the Login function."}, {"evidence_id": "fa226b3f933341da", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-07 09:15:38.240000", "retrieval_score": 0.9262, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-41503: Student Enrollment In PHP v1.0 was discovered to contain a SQL injection vulnerability via the Login function."}, {"evidence_id": "c8f321f30307ab73", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8744, "rerank_score": 0.7228, "leak": false, "snippet": "Attendance and Payroll System v1.0 was discovered to contain a SQL injection vulnerability via the component \\admin\\attendance_delete.php."}, {"evidence_id": "1b3b49335db30da6", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8728, "rerank_score": 0.7104, "leak": false, "snippet": "Simple Student Quarterly Result/Grade System v1.0 was discovered to contain a SQL injection vulnerability via /sqgs/Actions.php."}, {"evidence_id": "04dc35cd612d54a6", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-06-21 13:15:10.117000", "retrieval_score": 0.8678, "rerank_score": 0.6888, "leak": false, "snippet": "CVE-2023-33584: Sourcecodester Enrollment System Project V1.0 is vulnerable to SQL Injection (SQLI) attacks, which allow an attacker to manipulate the SQL queri"}, {"evidence_id": "ad33e2ccc32b4d33", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-03-05 00:15:52.150000", "retrieval_score": 0.8615, "rerank_score": 0.7099, "leak": false, "snippet": "CVE-2023-49547: Customer Support System v1 was discovered to contain a SQL injection vulnerability via the username parameter at /customer_support/ajax.php?acti"}]}
{"cve_id": "CVE-2023-50218", "decision_time": "2024-06-02 03:16:09.707000", "risk_score": 0.220384, "rank": 192, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.55031, "epss_percentile": 0.98896}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "3a2cd37d0dccb9ec", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9588, "rerank_score": 0.731, "leak": false, "snippet": "Inductive Automation Ignition ModuleInvoke Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability allows remote attackers to "}, {"evidence_id": "0c37e82bbc6d02a3", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:16:09.707000", "retrieval_score": 0.9573, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-50218: Inductive Automation Ignition ModuleInvoke Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability allows remo"}, {"evidence_id": "39c0a48faa9a09d4", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9388, "rerank_score": 0.7308, "leak": false, "snippet": "Inductive Automation Ignition Base64Element Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability allows remote attackers to"}, {"evidence_id": "1ea5e514987e8484", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:16:10.047000", "retrieval_score": 0.938, "rerank_score": 0.7309, "leak": false, "snippet": "CVE-2023-50220: Inductive Automation Ignition Base64Element Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability allows rem"}, {"evidence_id": "0270c7dba243e749", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9336, "rerank_score": 0.7304, "leak": false, "snippet": "Inductive Automation Ignition AbstractGatewayFunction Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability allows remote at"}, {"evidence_id": "1bee8b9ed47f71c9", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-05-03 03:15:13.243000", "retrieval_score": 0.9319, "rerank_score": 0.7306, "leak": false, "snippet": "CVE-2023-39473: Inductive Automation Ignition AbstractGatewayFunction Deserialization of Untrusted Data Remote Code Execution Vulnerability. This vulnerability "}]}
{"cve_id": "CVE-2022-0017", "decision_time": "2022-03-12 18:15:08.563000", "risk_score": 0.220384, "rank": 193, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00265, "epss_percentile": 0.17697}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "6e146927f7c7ad26", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-02-10 18:15:08.563000", "retrieval_score": 0.9441, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-0017: An improper link resolution before file access ('link following') vulnerability exists in the Palo Alto Networks GlobalProtect app on Windows tha"}, {"evidence_id": "a0548c728e4aa273", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8628, "rerank_score": 0.7305, "leak": false, "snippet": "A memory corruption vulnerability exists in Palo Alto Networks GlobalProtect portal and gateway interfaces that enables an unauthenticated network-based attacke"}, {"evidence_id": "cb8f32a99b76f9af", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-11-10 17:15:10.660000", "retrieval_score": 0.8568, "rerank_score": 0.727, "leak": false, "snippet": "CVE-2021-3064: A memory corruption vulnerability exists in Palo Alto Networks GlobalProtect portal and gateway interfaces that enables an unauthenticated networ"}, {"evidence_id": "d123b6f932921bc5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.853, "rerank_score": 0.532, "leak": false, "snippet": "This affects the package pac-resolver before 5.0.0. This can occur when used with untrusted input, due to unsafe PAC file handling. **NOTE:** The fix for this v"}, {"evidence_id": "18029e8494b94822", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-24 08:15:18.180000", "retrieval_score": 0.8469, "rerank_score": 0.5064, "leak": false, "snippet": "CVE-2021-23406: This affects the package pac-resolver before 5.0.0. This can occur when used with untrusted input, due to unsafe PAC file handling. **NOTE:** Th"}, {"evidence_id": "8335c892aec51ce9", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8449, "rerank_score": 0.7209, "leak": false, "snippet": "A Local Privilege Escalation vulnerability exists in GlobalProtect Agent for Linux and Mac OS X version 5.0.4 and earlier and version 4.1.12 and earlier, that c"}]}
{"cve_id": "CVE-2023-36039", "decision_time": "2023-12-14 18:15:33.720000", "risk_score": 0.220384, "rank": 194, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.72992, "epss_percentile": 0.9938}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "910eef05d9636116", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "bcb1fca5746b5484", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "4d2b02b66820a4a3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9291, "rerank_score": 0.7311, "leak": false, "snippet": "Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "2cedd8ad025aba6d", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-11-10 01:19:28.653000", "retrieval_score": 0.9053, "rerank_score": 0.7271, "leak": false, "snippet": "CVE-2021-41349: Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "c48a54c6285fc2df", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-09-12 17:15:11.077000", "retrieval_score": 0.9003, "rerank_score": 0.7307, "leak": false, "snippet": "CVE-2023-36757: Microsoft Exchange Server Spoofing Vulnerability"}, {"evidence_id": "145df3a59b605f04", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-08-08 18:15:22.787000", "retrieval_score": 0.8999, "rerank_score": 0.7305, "leak": false, "snippet": "CVE-2023-38181: Microsoft Exchange Server Spoofing Vulnerability"}]}
{"cve_id": "CVE-2022-1463", "decision_time": "2022-06-09 20:15:08.597000", "risk_score": 0.220384, "rank": 195, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01674, "epss_percentile": 0.73774}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "eb33673940a3fcc5", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-05-10 20:15:08.597000", "retrieval_score": 0.9376, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-1463: The Booking Calendar plugin for WordPress is vulnerable to PHP Object Injection via the shortcode in versions up to, and including, 9.1. This cou"}, {"evidence_id": "3aa1d365d244cea8", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2021-08-16 19:15:15.650000", "retrieval_score": 0.8595, "rerank_score": 0.7236, "leak": false, "snippet": "CVE-2021-34667: The Calendar_plugin WordPress plugin is vulnerable to Reflected Cross-Site Scripting due to the use of <CODE> in the ~/calendar.php file which a"}, {"evidence_id": "07d00972e9c0e537", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8542, "rerank_score": 0.7309, "leak": false, "snippet": "The Calendar_plugin WordPress plugin is vulnerable to Reflected Cross-Site Scripting due to the use of `$_SERVER['PHP_SELF']` in the ~/calendar.php file which a"}, {"evidence_id": "48c51004c693547b", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2019-08-22 20:15:11.910000", "retrieval_score": 0.8525, "rerank_score": 0.6346, "leak": false, "snippet": "CVE-2018-20987: The newsletters-lite plugin before 4.6.8.6 for WordPress has PHP object injection."}, {"evidence_id": "3fbfd7e57e6f5dc3", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2018-07-01 00:00:00", "retrieval_score": 0.8515, "rerank_score": 0.7099, "leak": false, "snippet": "The newsletters-lite plugin before 4.6.8.6 for WordPress has PHP object injection."}, {"evidence_id": "02c2833801f6fd9b", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8481, "rerank_score": 0.5166, "leak": false, "snippet": "The RSVPMaker Excel WordPress plugin is vulnerable to Reflected Cross-Site Scripting due to a reflected $_SERVER[\"PHP_SELF\"] value in the ~/phpexcel/PHPExcel/Sh"}]}
{"cve_id": "CVE-2022-24915", "decision_time": "2022-04-09 17:46:38.743000", "risk_score": 0.220384, "rank": 196, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.00974, "epss_percentile": 0.57346}, "n_evidence": 5, "n_layers": 2, "evidence": [{"evidence_id": "dd6a9960393c58af", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-10 17:46:38.743000", "retrieval_score": 0.9326, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2022-24915: The absence of filters when loading some sections in the web application of the vulnerable device allows attackers to inject malicious code that"}, {"evidence_id": "1186833d7ac2529f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-10 17:45:43.893000", "retrieval_score": 0.9134, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-22985: The absence of filters when loading some sections in the web application of the vulnerable device allows attackers to inject malicious code that"}, {"evidence_id": "6b86043df2293d1e", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8376, "rerank_score": 0.5622, "leak": false, "snippet": "A code injection vulnerability in the Ivanti EPM Cloud Services Appliance (CSA) allows an unauthenticated user to execute arbitrary code with limited permission"}, {"evidence_id": "4494a2650aa253ae", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8371, "rerank_score": 0.6862, "leak": false, "snippet": "A vulnerability has been found in multiple revisions of Emerson Rosemount X-STREAM Gas Analyzer. The affected applications do not validate webpage input, which "}, {"evidence_id": "98926f78d1eeafcb", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2019-07-01 00:00:00", "retrieval_score": 0.8368, "rerank_score": 0.7216, "leak": false, "snippet": "A remote code execution vulnerability exists in the way the scripting engine handles objects in memory in Microsoft browsers. The vulnerability could corrupt me"}]}
{"cve_id": "CVE-2022-22985", "decision_time": "2022-04-09 17:45:43.893000", "risk_score": 0.220384, "rank": 197, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.01002, "epss_percentile": 0.58227}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "1186833d7ac2529f", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-10 17:45:43.893000", "retrieval_score": 0.9304, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-22985: The absence of filters when loading some sections in the web application of the vulnerable device allows attackers to inject malicious code that"}, {"evidence_id": "dd6a9960393c58af", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-03-10 17:46:38.743000", "retrieval_score": 0.914, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2022-24915: The absence of filters when loading some sections in the web application of the vulnerable device allows attackers to inject malicious code that"}, {"evidence_id": "ecd8b11b6852e4bc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8362, "rerank_score": 0.7088, "leak": false, "snippet": "Special characters of picture preview page in the Quan-Fang-Wei-Tong-Xun system are not filtered in users\u2019 input, which allow remote authenticated attackers can"}, {"evidence_id": "4494a2650aa253ae", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2021-07-01 00:00:00", "retrieval_score": 0.8359, "rerank_score": 0.6407, "leak": false, "snippet": "A vulnerability has been found in multiple revisions of Emerson Rosemount X-STREAM Gas Analyzer. The affected applications do not validate webpage input, which "}, {"evidence_id": "8ab8c77ed0f3b8b5", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2017-07-01 00:00:00", "retrieval_score": 0.834, "rerank_score": 0.5128, "leak": false, "snippet": "Cross-site scripting vulnerability in Source code security studying tool iCodeChecker allows an attacker to inject arbitrary web script or HTML via unspecified "}, {"evidence_id": "7f1738bab0c8f01a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2020-10-16 17:15:12.247000", "retrieval_score": 0.8267, "rerank_score": 0.5008, "leak": false, "snippet": "CVE-2020-15258: In Wire before 3.20.x, <CODE> was used without checking the URL. This vulnerability allows an attacker to execute code on the victims machine by"}]}
{"cve_id": "CVE-2023-46731", "decision_time": "2023-12-06 19:15:09.307000", "risk_score": 0.220384, "rank": 198, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": false, "kev_date_added": null, "epss": 0.88534, "epss_percentile": 0.99753}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "fdfbb0e3421fea5c", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9455, "rerank_score": 0.731, "leak": false, "snippet": "XWiki Platform is a generic wiki platform offering runtime services for applications built on top of it. XWiki doesn't properly escape the section URL parameter"}, {"evidence_id": "31991e8c58c0e664", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-11-06 19:15:09.307000", "retrieval_score": 0.9333, "rerank_score": 0.731, "leak": false, "snippet": "CVE-2023-46731: XWiki Platform is a generic wiki platform offering runtime services for applications built on top of it. XWiki doesn't properly escape the secti"}, {"evidence_id": "a557221feb1cb3cc", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9096, "rerank_score": 0.7311, "leak": false, "snippet": "XWiki Platform is a generic wiki platform offering runtime services for applications built on top of it. A registered user can perform remote code execution lea"}, {"evidence_id": "05c48a587cead54a", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2023-07-01 00:00:00", "retrieval_score": 0.9095, "rerank_score": 0.731, "leak": false, "snippet": "XWiki Platform is a generic wiki platform. Starting in 2.3 and prior to versions 14.10.15, 15.5.2, and 15.7-rc-1, there is a reflected XSS or also direct remote"}, {"evidence_id": "83ef8b95eb401a3a", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-07-14 21:15:08.820000", "retrieval_score": 0.9018, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-37462: XWiki Platform is a generic wiki platform offering runtime services for applications built on top of it. Improper escaping in the document <CODE"}, {"evidence_id": "6ad2736edbfee181", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2023-04-19 00:15:08.647000", "retrieval_score": 0.8952, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2023-29519: XWiki Platform is a generic wiki platform offering runtime services for applications built on top of it. A registered user can perform remote co"}]}
{"cve_id": "CVE-2024-28986", "decision_time": "2024-09-12 23:15:16.627000", "risk_score": 0.220384, "rank": 199, "budget": 64, "experiment": "B_evidence", "leakage_safe": true, "split": "test", "labels": {"kev": true, "kev_date_added": "2024-08-15 00:00:00", "epss": 0.84446, "epss_percentile": 0.99668}, "n_evidence": 6, "n_layers": 2, "evidence": [{"evidence_id": "eef894a4c04b5fb0", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.9304, "rerank_score": 0.7311, "leak": false, "snippet": "SolarWinds Web Help Desk was found to be susceptible to a Java Deserialization Remote Code Execution vulnerability that, if exploited, would allow an attacker t"}, {"evidence_id": "92a0431426600ffa", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-13 23:15:16.627000", "retrieval_score": 0.9269, "rerank_score": 0.7311, "leak": false, "snippet": "CVE-2024-28986: SolarWinds Web Help Desk was found to be susceptible to a Java Deserialization Remote Code Execution vulnerability that, if exploited, would all"}, {"evidence_id": "dc454468923b627d", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2024-07-01 00:00:00", "retrieval_score": 0.8692, "rerank_score": 0.7296, "leak": false, "snippet": "The SolarWinds Web Help Desk (WHD) software is affected by a hardcoded credential vulnerability, allowing remote unauthenticated user to access internal functio"}, {"evidence_id": "f2e826f710e926ce", "source_layer": "nvd_text", "source": "nvd_description", "timestamp": "2022-07-01 00:00:00", "retrieval_score": 0.8674, "rerank_score": 0.7304, "leak": false, "snippet": "SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with valid access to SolarWinds Web C"}, {"evidence_id": "daad6619c432b315", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2022-10-20 21:15:09.990000", "retrieval_score": 0.8662, "rerank_score": 0.7244, "leak": false, "snippet": "CVE-2022-36958: SolarWinds Platform was susceptible to the Deserialization of Untrusted Data. This vulnerability allows a remote adversary with valid access to "}, {"evidence_id": "0a2b4e75476bd06e", "source_layer": "advisory", "source": "nvd_cve", "timestamp": "2024-08-21 22:15:04.350000", "retrieval_score": 0.8625, "rerank_score": 0.7229, "leak": false, "snippet": "CVE-2024-28987: The SolarWinds Web Help Desk (WHD) software is affected by a hardcoded credential vulnerability, allowing remote unauthenticated user to access "}]}


==> anc/data_manifest.json <==
{
  "sources": {
    "cve_cwe_table": "stasvinokur/cve-and-cwe-dataset-1999-2025",
    "cwe_consensus": "exploitintel/cve-cwe-consensus",
    "cwe_patch": "CIRCL/vulnerability-cwe-patch",
    "hackersignal": "DatasetSubmission/HackerSignal",
    "cwe_bench_java": "iris-sast/CWE-Bench-Java"
  },
  "artifacts": {
    "evidence_nodes.parquet": {
      "rows": 56050,
      "note": "restricted text redacted"
    },
    "certificates.jsonl": {
      "rows": 12012,
      "note": "restricted snippets redacted"
    },
    "cve_nodes.parquet": {
      "bytes": 5469503
    },
    "cwe_nodes.parquet": {
      "bytes": 7333
    },
    "product_nodes.parquet": {
      "bytes": 23438
    },
    "retrieval_edges.parquet": {
      "bytes": 573622
    },
    "candidates.parquet": {
      "bytes": 24264506
    },
    "metrics.csv": {
      "bytes": 29832
    },
    "metrics.parquet": {
      "bytes": 6265
    },
    "cve_emb.npy": {
      "bytes": 76800128
    },
    "evidence_emb.npy": {
      "bytes": 172185728
    }
  },
  "redaction": {
    "restricted_text_redacted": true,
    "public_text_layers": [
      "nvd_text"
    ]
  }
}

==> anc/fixtures/epss.csv <==
#model_version:fixture,score_date:2024-01-01T00:00:00+0000
cve,epss,percentile
CVE-2021-44228,0.97540,0.99990
CVE-2022-22965,0.94210,0.99800
CVE-2023-23397,0.88300,0.99500
CVE-2020-0001,0.00120,0.20000
CVE-2019-0002,0.00045,0.05000


==> anc/fixtures/evidence.jsonl <==
{"evidence_id": "fx0001", "cve_id": "CVE-2021-44228", "source_layer": "exploit_db", "source": "exploitdb", "text": "Working JNDI LDAP exploit PoC for Log4Shell; payload triggers remote class loading.", "timestamp": "2021-12-10T08:00:00", "url": null}
{"evidence_id": "fx0002", "cve_id": "CVE-2021-44228", "source_layer": "discourse", "source": "forum", "text": "Everyone is scanning for vulnerable Log4j endpoints, mass exploitation underway.", "timestamp": "2021-12-11T12:00:00", "url": null}
{"evidence_id": "fx0003", "cve_id": "CVE-2021-44228", "source_layer": "fix_commit", "source": "cvefixes", "text": "commit: disable JNDI lookups by default; remove message lookups.", "timestamp": "2021-12-13T09:30:00", "url": null}
{"evidence_id": "fx0004", "cve_id": "CVE-2022-22965", "source_layer": "advisory", "source": "vendor", "text": "Spring Framework RCE via data binding on JDK 9+, advisory and mitigation.", "timestamp": "2022-03-31T00:00:00", "url": null}
{"evidence_id": "fx0005", "cve_id": "CVE-2022-22965", "source_layer": "exploit_db", "source": "exploitdb", "text": "Spring4Shell PoC dropping a JSP webshell through class loader manipulation.", "timestamp": "2022-04-01T00:00:00", "url": null}
{"evidence_id": "fx0006", "cve_id": "CVE-2023-23397", "source_layer": "advisory", "source": "vendor", "text": "Outlook elevation of privilege using a crafted reminder triggering NTLM auth.", "timestamp": "2023-03-14T00:00:00", "url": null}
{"evidence_id": "fx0007", "cve_id": "CVE-2020-0001", "source_layer": "discourse", "source": "forum", "text": "Minor Android permission issue, not much interest from the community.", "timestamp": "2020-01-10T00:00:00", "url": null}


==> anc/fixtures/kev.json <==
{
  "title": "CISA Catalog of Known Exploited Vulnerabilities (fixture)",
  "catalogVersion": "fixture",
  "dateReleased": "2024-01-01T00:00:00.000Z",
  "count": 3,
  "vulnerabilities": [
    {"cveID": "CVE-2021-44228", "vendorProject": "Apache", "product": "Log4j2",
     "vulnerabilityName": "Apache Log4j2 RCE", "dateAdded": "2021-12-10",
     "shortDescription": "JNDI features allow remote code execution.",
     "knownRansomwareCampaignUse": "Known"},
    {"cveID": "CVE-2022-22965", "vendorProject": "VMware", "product": "Spring Framework",
     "vulnerabilityName": "Spring4Shell", "dateAdded": "2022-04-04",
     "shortDescription": "Data binding RCE in Spring.",
     "knownRansomwareCampaignUse": "Unknown"},
    {"cveID": "CVE-2023-23397", "vendorProject": "Microsoft", "product": "Outlook",
     "vulnerabilityName": "Outlook EoP", "dateAdded": "2023-03-14",
     "shortDescription": "NTLM relay via reminder.",
     "knownRansomwareCampaignUse": "Unknown"}
  ]
}


==> anc/metrics.csv <==
experiment,setting,budget,split,metric,value
A_baseline,cvss+cwe,0,temporal,n_test,12012.0
A_baseline,cvss+cwe,0,temporal,n_kev,457.0
A_baseline,cvss+cwe,0,temporal,n_epss_high,993.0
A_baseline,cvss+cwe,0,temporal,n_prospective,192.0
A_baseline,cvss+cwe,0,temporal,kev_recall@10,0.0175054704595186
A_baseline,cvss+cwe,0,temporal,epss_recall@10,0.0
A_baseline,cvss+cwe,0,temporal,prospective_recall@10,0.005208333333333333
A_baseline,cvss+cwe,0,temporal,precision@10,0.8
A_baseline,cvss+cwe,0,temporal,kev_recall@20,0.024070021881838075
A_baseline,cvss+cwe,0,temporal,epss_recall@20,0.0010070493454179255
A_baseline,cvss+cwe,0,temporal,prospective_recall@20,0.005208333333333333
A_baseline,cvss+cwe,0,temporal,precision@20,0.55
A_baseline,cvss+cwe,0,temporal,kev_recall@50,0.04157549234135667
A_baseline,cvss+cwe,0,temporal,epss_recall@50,0.011077542799597181
A_baseline,cvss+cwe,0,temporal,prospective_recall@50,0.010416666666666666
A_baseline,cvss+cwe,0,temporal,precision@50,0.38
A_baseline,cvss+cwe,0,temporal,kev_recall@100,0.05470459518599562
A_baseline,cvss+cwe,0,temporal,epss_recall@100,0.025176233635448138
A_baseline,cvss+cwe,0,temporal,prospective_recall@100,0.036458333333333336
A_baseline,cvss+cwe,0,temporal,precision@100,0.25
A_baseline,cvss+cwe,0,temporal,kev_recall@200,0.07221006564551423
A_baseline,cvss+cwe,0,temporal,epss_recall@200,0.059415911379657606
A_baseline,cvss+cwe,0,temporal,prospective_recall@200,0.06770833333333333
A_baseline,cvss+cwe,0,temporal,precision@200,0.165
C_budget,budget=1,1,temporal,n_test,12012.0
C_budget,budget=1,1,temporal,n_kev,457.0
C_budget,budget=1,1,temporal,n_epss_high,993.0
C_budget,budget=1,1,temporal,n_prospective,192.0
C_budget,budget=1,1,temporal,kev_recall@10,0.006564551422319475
C_budget,budget=1,1,temporal,epss_recall@10,0.0
C_budget,budget=1,1,temporal,prospective_recall@10,0.0
C_budget,budget=1,1,temporal,precision@10,0.3
C_budget,budget=1,1,temporal,kev_recall@20,0.0175054704595186
C_budget,budget=1,1,temporal,epss_recall@20,0.0010070493454179255
C_budget,budget=1,1,temporal,prospective_recall@20,0.005208333333333333
C_budget,budget=1,1,temporal,precision@20,0.4
C_budget,budget=1,1,temporal,kev_recall@50,0.0437636761487965
C_budget,budget=1,1,temporal,epss_recall@50,0.013091641490433032
C_budget,budget=1,1,temporal,prospective_recall@50,0.020833333333333332
C_budget,budget=1,1,temporal,precision@50,0.4
C_budget,budget=1,1,temporal,kev_recall@100,0.06345733041575492
C_budget,budget=1,1,temporal,epss_recall@100,0.026183282980866064
C_budget,budget=1,1,temporal,prospective_recall@100,0.046875
C_budget,budget=1,1,temporal,precision@100,0.29
C_budget,budget=1,1,temporal,kev_recall@200,0.08533916849015317
C_budget,budget=1,1,temporal,epss_recall@200,0.05840886203423968
C_budget,budget=1,1,temporal,prospective_recall@200,0.06770833333333333
C_budget,budget=1,1,temporal,precision@200,0.195
C_budget,budget=1,1,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=1,1,temporal,risk_per_gpu_hour,1285.714285714286
C_budget,budget=1,1,temporal,risk_per_1M_docs,517.3951828724353
C_budget,budget=1,1,temporal,pairs_reranked,25000.0
C_budget,budget=1,1,temporal,cert_size_mean,1.0
C_budget,budget=1,1,temporal,cert_layers_mean,1.0
C_budget,budget=1,1,temporal,evidence_latency_days_median,-34.0
C_budget,budget=2,2,temporal,n_test,12012.0
C_budget,budget=2,2,temporal,n_kev,457.0
C_budget,budget=2,2,temporal,n_epss_high,993.0
C_budget,budget=2,2,temporal,n_prospective,192.0
C_budget,budget=2,2,temporal,kev_recall@10,0.01312910284463895
C_budget,budget=2,2,temporal,epss_recall@10,0.002014098690835851
C_budget,budget=2,2,temporal,prospective_recall@10,0.0
C_budget,budget=2,2,temporal,precision@10,0.6
C_budget,budget=2,2,temporal,kev_recall@20,0.0262582056892779
C_budget,budget=2,2,temporal,epss_recall@20,0.004028197381671702
C_budget,budget=2,2,temporal,prospective_recall@20,0.005208333333333333
C_budget,budget=2,2,temporal,precision@20,0.6
C_budget,budget=2,2,temporal,kev_recall@50,0.0437636761487965
C_budget,budget=2,2,temporal,epss_recall@50,0.015105740181268883
C_budget,budget=2,2,temporal,prospective_recall@50,0.026041666666666668
C_budget,budget=2,2,temporal,precision@50,0.4
C_budget,budget=2,2,temporal,kev_recall@100,0.05908096280087528
C_budget,budget=2,2,temporal,epss_recall@100,0.03121852970795569
C_budget,budget=2,2,temporal,prospective_recall@100,0.036458333333333336
C_budget,budget=2,2,temporal,precision@100,0.27
C_budget,budget=2,2,temporal,kev_recall@200,0.08971553610503283
C_budget,budget=2,2,temporal,epss_recall@200,0.0634441087613293
C_budget,budget=2,2,temporal,prospective_recall@200,0.078125
C_budget,budget=2,2,temporal,precision@200,0.205
C_budget,budget=2,2,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=2,2,temporal,risk_per_gpu_hour,1197.0443349753698
C_budget,budget=2,2,temporal,risk_per_1M_docs,481.71275646743976
C_budget,budget=2,2,temporal,pairs_reranked,49939.0
C_budget,budget=2,2,temporal,cert_size_mean,1.9995004995004995
C_budget,budget=2,2,temporal,cert_layers_mean,1.742923742923743
C_budget,budget=2,2,temporal,evidence_latency_days_median,-129.0
C_budget,budget=4,4,temporal,n_test,12012.0
C_budget,budget=4,4,temporal,n_kev,457.0
C_budget,budget=4,4,temporal,n_epss_high,993.0
C_budget,budget=4,4,temporal,n_prospective,192.0
C_budget,budget=4,4,temporal,kev_recall@10,0.010940919037199124
C_budget,budget=4,4,temporal,epss_recall@10,0.0010070493454179255
C_budget,budget=4,4,temporal,prospective_recall@10,0.0
C_budget,budget=4,4,temporal,precision@10,0.5
C_budget,budget=4,4,temporal,kev_recall@20,0.0262582056892779
C_budget,budget=4,4,temporal,epss_recall@20,0.0010070493454179255
C_budget,budget=4,4,temporal,prospective_recall@20,0.005208333333333333
C_budget,budget=4,4,temporal,precision@20,0.6
C_budget,budget=4,4,temporal,kev_recall@50,0.04157549234135667
C_budget,budget=4,4,temporal,epss_recall@50,0.008056394763343404
C_budget,budget=4,4,temporal,prospective_recall@50,0.015625
C_budget,budget=4,4,temporal,precision@50,0.38
C_budget,budget=4,4,temporal,kev_recall@100,0.05689277899343545
C_budget,budget=4,4,temporal,epss_recall@100,0.026183282980866064
C_budget,budget=4,4,temporal,prospective_recall@100,0.03125
C_budget,budget=4,4,temporal,precision@100,0.26
C_budget,budget=4,4,temporal,kev_recall@200,0.08533916849015317
C_budget,budget=4,4,temporal,epss_recall@200,0.0553877139979859
C_budget,budget=4,4,temporal,prospective_recall@200,0.07291666666666667
C_budget,budget=4,4,temporal,precision@200,0.195
C_budget,budget=4,4,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=4,4,temporal,risk_per_gpu_hour,1152.7093596059115
C_budget,budget=4,4,temporal,risk_per_1M_docs,463.871543264942
C_budget,budget=4,4,temporal,pairs_reranked,96903.0
C_budget,budget=4,4,temporal,cert_size_mean,3.8846153846153846
C_budget,budget=4,4,temporal,cert_layers_mean,1.8916916416916416
C_budget,budget=4,4,temporal,evidence_latency_days_median,-431.0
C_budget,budget=8,8,temporal,n_test,12012.0
C_budget,budget=8,8,temporal,n_kev,457.0
C_budget,budget=8,8,temporal,n_epss_high,993.0
C_budget,budget=8,8,temporal,n_prospective,192.0
C_budget,budget=8,8,temporal,kev_recall@10,0.006564551422319475
C_budget,budget=8,8,temporal,epss_recall@10,0.0010070493454179255
C_budget,budget=8,8,temporal,prospective_recall@10,0.0
C_budget,budget=8,8,temporal,precision@10,0.3
C_budget,budget=8,8,temporal,kev_recall@20,0.010940919037199124
C_budget,budget=8,8,temporal,epss_recall@20,0.0010070493454179255
C_budget,budget=8,8,temporal,prospective_recall@20,0.0
C_budget,budget=8,8,temporal,precision@20,0.25
C_budget,budget=8,8,temporal,kev_recall@50,0.03938730853391685
C_budget,budget=8,8,temporal,epss_recall@50,0.006042296072507553
C_budget,budget=8,8,temporal,prospective_recall@50,0.005208333333333333
C_budget,budget=8,8,temporal,precision@50,0.36
C_budget,budget=8,8,temporal,kev_recall@100,0.05908096280087528
C_budget,budget=8,8,temporal,epss_recall@100,0.02416918429003021
C_budget,budget=8,8,temporal,prospective_recall@100,0.036458333333333336
C_budget,budget=8,8,temporal,precision@100,0.27
C_budget,budget=8,8,temporal,kev_recall@200,0.087527352297593
C_budget,budget=8,8,temporal,epss_recall@200,0.0553877139979859
C_budget,budget=8,8,temporal,prospective_recall@200,0.07291666666666667
C_budget,budget=8,8,temporal,precision@200,0.2
C_budget,budget=8,8,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=8,8,temporal,risk_per_gpu_hour,1197.0443349753698
C_budget,budget=8,8,temporal,risk_per_1M_docs,481.71275646743976
C_budget,budget=8,8,temporal,pairs_reranked,129013.0
C_budget,budget=8,8,temporal,cert_size_mean,5.145104895104895
C_budget,budget=8,8,temporal,cert_layers_mean,1.9507992007992008
C_budget,budget=8,8,temporal,evidence_latency_days_median,-644.0
C_budget,budget=16,16,temporal,n_test,12012.0
C_budget,budget=16,16,temporal,n_kev,457.0
C_budget,budget=16,16,temporal,n_epss_high,993.0
C_budget,budget=16,16,temporal,n_prospective,192.0
C_budget,budget=16,16,temporal,kev_recall@10,0.0087527352297593
C_budget,budget=16,16,temporal,epss_recall@10,0.0010070493454179255
C_budget,budget=16,16,temporal,prospective_recall@10,0.0
C_budget,budget=16,16,temporal,precision@10,0.4
C_budget,budget=16,16,temporal,kev_recall@20,0.02188183807439825
C_budget,budget=16,16,temporal,epss_recall@20,0.002014098690835851
C_budget,budget=16,16,temporal,prospective_recall@20,0.005208333333333333
C_budget,budget=16,16,temporal,precision@20,0.5
C_budget,budget=16,16,temporal,kev_recall@50,0.04157549234135667
C_budget,budget=16,16,temporal,epss_recall@50,0.00906344410876133
C_budget,budget=16,16,temporal,prospective_recall@50,0.010416666666666666
C_budget,budget=16,16,temporal,precision@50,0.38
C_budget,budget=16,16,temporal,kev_recall@100,0.06783369803063458
C_budget,budget=16,16,temporal,epss_recall@100,0.02416918429003021
C_budget,budget=16,16,temporal,prospective_recall@100,0.046875
C_budget,budget=16,16,temporal,precision@100,0.31
C_budget,budget=16,16,temporal,kev_recall@200,0.08533916849015317
C_budget,budget=16,16,temporal,epss_recall@200,0.03323262839879154
C_budget,budget=16,16,temporal,prospective_recall@200,0.07291666666666667
C_budget,budget=16,16,temporal,precision@200,0.195
C_budget,budget=16,16,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=16,16,temporal,risk_per_gpu_hour,1374.3842364532022
C_budget,budget=16,16,temporal,risk_per_1M_docs,553.0776092774308
C_budget,budget=16,16,temporal,pairs_reranked,139668.0
C_budget,budget=16,16,temporal,cert_size_mean,5.643190143190143
C_budget,budget=16,16,temporal,cert_layers_mean,1.9833499833499832
C_budget,budget=16,16,temporal,evidence_latency_days_median,-697.0
C_budget,budget=32,32,temporal,n_test,12012.0
C_budget,budget=32,32,temporal,n_kev,457.0
C_budget,budget=32,32,temporal,n_epss_high,993.0
C_budget,budget=32,32,temporal,n_prospective,192.0
C_budget,budget=32,32,temporal,kev_recall@10,0.006564551422319475
C_budget,budget=32,32,temporal,epss_recall@10,0.0010070493454179255
C_budget,budget=32,32,temporal,prospective_recall@10,0.0
C_budget,budget=32,32,temporal,precision@10,0.3
C_budget,budget=32,32,temporal,kev_recall@20,0.019693654266958426
C_budget,budget=32,32,temporal,epss_recall@20,0.002014098690835851
C_budget,budget=32,32,temporal,prospective_recall@20,0.0
C_budget,budget=32,32,temporal,precision@20,0.45
C_budget,budget=32,32,temporal,kev_recall@50,0.0437636761487965
C_budget,budget=32,32,temporal,epss_recall@50,0.012084592145015106
C_budget,budget=32,32,temporal,prospective_recall@50,0.015625
C_budget,budget=32,32,temporal,precision@50,0.4
C_budget,budget=32,32,temporal,kev_recall@100,0.061269146608315096
C_budget,budget=32,32,temporal,epss_recall@100,0.030211480362537766
C_budget,budget=32,32,temporal,prospective_recall@100,0.046875
C_budget,budget=32,32,temporal,precision@100,0.28
C_budget,budget=32,32,temporal,kev_recall@200,0.09846827133479212
C_budget,budget=32,32,temporal,epss_recall@200,0.06143001007049345
C_budget,budget=32,32,temporal,prospective_recall@200,0.08854166666666667
C_budget,budget=32,32,temporal,precision@200,0.225
C_budget,budget=32,32,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=32,32,temporal,risk_per_gpu_hour,1241.379310344828
C_budget,budget=32,32,temporal,risk_per_1M_docs,499.55396966993754
C_budget,budget=32,32,temporal,pairs_reranked,143264.0
C_budget,budget=32,32,temporal,cert_size_mean,5.851565101565101
C_budget,budget=32,32,temporal,cert_layers_mean,2.005910755910756
C_budget,budget=32,32,temporal,evidence_latency_days_median,-731.0
C_budget,budget=64,64,temporal,n_test,12012.0
C_budget,budget=64,64,temporal,n_kev,457.0
C_budget,budget=64,64,temporal,n_epss_high,993.0
C_budget,budget=64,64,temporal,n_prospective,192.0
C_budget,budget=64,64,temporal,kev_recall@10,0.010940919037199124
C_budget,budget=64,64,temporal,epss_recall@10,0.0010070493454179255
C_budget,budget=64,64,temporal,prospective_recall@10,0.0
C_budget,budget=64,64,temporal,precision@10,0.5
C_budget,budget=64,64,temporal,kev_recall@20,0.024070021881838075
C_budget,budget=64,64,temporal,epss_recall@20,0.0010070493454179255
C_budget,budget=64,64,temporal,prospective_recall@20,0.0
C_budget,budget=64,64,temporal,precision@20,0.55
C_budget,budget=64,64,temporal,kev_recall@50,0.0437636761487965
C_budget,budget=64,64,temporal,epss_recall@50,0.011077542799597181
C_budget,budget=64,64,temporal,prospective_recall@50,0.015625
C_budget,budget=64,64,temporal,precision@50,0.4
C_budget,budget=64,64,temporal,kev_recall@100,0.05908096280087528
C_budget,budget=64,64,temporal,epss_recall@100,0.023162134944612285
C_budget,budget=64,64,temporal,prospective_recall@100,0.041666666666666664
C_budget,budget=64,64,temporal,precision@100,0.27
C_budget,budget=64,64,temporal,kev_recall@200,0.0962800875273523
C_budget,budget=64,64,temporal,epss_recall@200,0.054380664652567974
C_budget,budget=64,64,temporal,prospective_recall@200,0.078125
C_budget,budget=64,64,temporal,precision@200,0.22
C_budget,budget=64,64,temporal,time_per_cve_s,0.006759906759906759
C_budget,budget=64,64,temporal,risk_per_gpu_hour,1197.0443349753698
C_budget,budget=64,64,temporal,risk_per_1M_docs,481.71275646743976
C_budget,budget=64,64,temporal,pairs_reranked,143795.0
C_budget,budget=64,64,temporal,cert_size_mean,5.891275391275391
C_budget,budget=64,64,temporal,cert_layers_mean,2.013986013986014
C_budget,budget=64,64,temporal,evidence_latency_days_median,-735.0
B_evidence,best-budget,64,temporal,n_test,12012.0
B_evidence,best-budget,64,temporal,n_kev,457.0
B_evidence,best-budget,64,temporal,n_epss_high,993.0
B_evidence,best-budget,64,temporal,n_prospective,192.0
B_evidence,best-budget,64,temporal,kev_recall@10,0.010940919037199124
B_evidence,best-budget,64,temporal,epss_recall@10,0.0010070493454179255
B_evidence,best-budget,64,temporal,prospective_recall@10,0.0
B_evidence,best-budget,64,temporal,precision@10,0.5
B_evidence,best-budget,64,temporal,kev_recall@20,0.024070021881838075
B_evidence,best-budget,64,temporal,epss_recall@20,0.0010070493454179255
B_evidence,best-budget,64,temporal,prospective_recall@20,0.0
B_evidence,best-budget,64,temporal,precision@20,0.55
B_evidence,best-budget,64,temporal,kev_recall@50,0.0437636761487965
B_evidence,best-budget,64,temporal,epss_recall@50,0.011077542799597181
B_evidence,best-budget,64,temporal,prospective_recall@50,0.015625
B_evidence,best-budget,64,temporal,precision@50,0.4
B_evidence,best-budget,64,temporal,kev_recall@100,0.05908096280087528
B_evidence,best-budget,64,temporal,epss_recall@100,0.023162134944612285
B_evidence,best-budget,64,temporal,prospective_recall@100,0.041666666666666664
B_evidence,best-budget,64,temporal,precision@100,0.27
B_evidence,best-budget,64,temporal,kev_recall@200,0.0962800875273523
B_evidence,best-budget,64,temporal,epss_recall@200,0.054380664652567974
B_evidence,best-budget,64,temporal,prospective_recall@200,0.078125
B_evidence,best-budget,64,temporal,precision@200,0.22
B_evidence,best-budget,64,temporal,time_per_cve_s,0.006759906759906759
B_evidence,best-budget,64,temporal,risk_per_gpu_hour,1197.0443349753698
B_evidence,best-budget,64,temporal,risk_per_1M_docs,481.71275646743976
B_evidence,best-budget,64,temporal,pairs_reranked,143795.0
B_evidence,best-budget,64,temporal,cert_size_mean,5.891275391275391
B_evidence,best-budget,64,temporal,cert_layers_mean,2.013986013986014
B_evidence,best-budget,64,temporal,evidence_latency_days_median,-735.0
D_ablation,no_patch,8,temporal,n_test,12012.0
D_ablation,no_patch,8,temporal,n_kev,457.0
D_ablation,no_patch,8,temporal,n_epss_high,993.0
D_ablation,no_patch,8,temporal,n_prospective,192.0
D_ablation,no_patch,8,temporal,kev_recall@10,0.006564551422319475
D_ablation,no_patch,8,temporal,epss_recall@10,0.0010070493454179255
D_ablation,no_patch,8,temporal,prospective_recall@10,0.0
D_ablation,no_patch,8,temporal,precision@10,0.3
D_ablation,no_patch,8,temporal,kev_recall@20,0.010940919037199124
D_ablation,no_patch,8,temporal,epss_recall@20,0.0010070493454179255
D_ablation,no_patch,8,temporal,prospective_recall@20,0.0
D_ablation,no_patch,8,temporal,precision@20,0.25
D_ablation,no_patch,8,temporal,kev_recall@50,0.03938730853391685
D_ablation,no_patch,8,temporal,epss_recall@50,0.006042296072507553
D_ablation,no_patch,8,temporal,prospective_recall@50,0.005208333333333333
D_ablation,no_patch,8,temporal,precision@50,0.36
D_ablation,no_patch,8,temporal,kev_recall@100,0.05908096280087528
D_ablation,no_patch,8,temporal,epss_recall@100,0.02416918429003021
D_ablation,no_patch,8,temporal,prospective_recall@100,0.036458333333333336
D_ablation,no_patch,8,temporal,precision@100,0.27
D_ablation,no_patch,8,temporal,kev_recall@200,0.087527352297593
D_ablation,no_patch,8,temporal,epss_recall@200,0.0553877139979859
D_ablation,no_patch,8,temporal,prospective_recall@200,0.07291666666666667
D_ablation,no_patch,8,temporal,precision@200,0.2
D_ablation,no_patch,8,temporal,time_per_cve_s,0.006759906759906759
D_ablation,no_patch,8,temporal,risk_per_gpu_hour,1197.0443349753698
D_ablation,no_patch,8,temporal,risk_per_1M_docs,481.71275646743976
D_ablation,no_patch,8,temporal,pairs_reranked,129013.0
D_ablation,no_patch,8,temporal,cert_size_mean,5.145104895104895
D_ablation,no_patch,8,temporal,cert_layers_mean,1.9507992007992008
D_ablation,no_patch,8,temporal,evidence_latency_days_median,-644.0
D_ablation,no_forum,8,temporal,n_test,12012.0
D_ablation,no_forum,8,temporal,n_kev,457.0
D_ablation,no_forum,8,temporal,n_epss_high,993.0
D_ablation,no_forum,8,temporal,n_prospective,192.0
D_ablation,no_forum,8,temporal,kev_recall@10,0.01312910284463895
D_ablation,no_forum,8,temporal,epss_recall@10,0.0
D_ablation,no_forum,8,temporal,prospective_recall@10,0.0
D_ablation,no_forum,8,temporal,precision@10,0.6
D_ablation,no_forum,8,temporal,kev_recall@20,0.024070021881838075
D_ablation,no_forum,8,temporal,epss_recall@20,0.0010070493454179255
D_ablation,no_forum,8,temporal,prospective_recall@20,0.0
D_ablation,no_forum,8,temporal,precision@20,0.55
D_ablation,no_forum,8,temporal,kev_recall@50,0.04157549234135667
D_ablation,no_forum,8,temporal,epss_recall@50,0.006042296072507553
D_ablation,no_forum,8,temporal,prospective_recall@50,0.010416666666666666
D_ablation,no_forum,8,temporal,precision@50,0.38
D_ablation,no_forum,8,temporal,kev_recall@100,0.0700218818380744
D_ablation,no_forum,8,temporal,epss_recall@100,0.02920443101711984
D_ablation,no_forum,8,temporal,prospective_recall@100,0.052083333333333336
D_ablation,no_forum,8,temporal,precision@100,0.32
D_ablation,no_forum,8,temporal,kev_recall@200,0.10065645514223195
D_ablation,no_forum,8,temporal,epss_recall@200,0.05639476334340383
D_ablation,no_forum,8,temporal,prospective_recall@200,0.09375
D_ablation,no_forum,8,temporal,precision@200,0.23
D_ablation,no_forum,8,temporal,time_per_cve_s,0.006759906759906759
D_ablation,no_forum,8,temporal,risk_per_gpu_hour,1418.7192118226603
D_ablation,no_forum,8,temporal,risk_per_1M_docs,570.9188224799286
D_ablation,no_forum,8,temporal,pairs_reranked,128893.0
D_ablation,no_forum,8,temporal,cert_size_mean,5.139277389277389
D_ablation,no_forum,8,temporal,cert_layers_mean,1.9448051948051948
D_ablation,no_forum,8,temporal,evidence_latency_days_median,-644.0
D_ablation,no_cwe,8,temporal,n_test,12012.0
D_ablation,no_cwe,8,temporal,n_kev,457.0
D_ablation,no_cwe,8,temporal,n_epss_high,993.0
D_ablation,no_cwe,8,temporal,n_prospective,192.0
D_ablation,no_cwe,8,temporal,kev_recall@10,0.006564551422319475
D_ablation,no_cwe,8,temporal,epss_recall@10,0.005035246727089627
D_ablation,no_cwe,8,temporal,prospective_recall@10,0.0
D_ablation,no_cwe,8,temporal,precision@10,0.3
D_ablation,no_cwe,8,temporal,kev_recall@20,0.0087527352297593
D_ablation,no_cwe,8,temporal,epss_recall@20,0.00906344410876133
D_ablation,no_cwe,8,temporal,prospective_recall@20,0.0
D_ablation,no_cwe,8,temporal,precision@20,0.2
D_ablation,no_cwe,8,temporal,kev_recall@50,0.024070021881838075
D_ablation,no_cwe,8,temporal,epss_recall@50,0.015105740181268883
D_ablation,no_cwe,8,temporal,prospective_recall@50,0.010416666666666666
D_ablation,no_cwe,8,temporal,precision@50,0.22
D_ablation,no_cwe,8,temporal,kev_recall@100,0.03938730853391685
D_ablation,no_cwe,8,temporal,epss_recall@100,0.03323262839879154
D_ablation,no_cwe,8,temporal,prospective_recall@100,0.03125
D_ablation,no_cwe,8,temporal,precision@100,0.18
D_ablation,no_cwe,8,temporal,kev_recall@200,0.06783369803063458
D_ablation,no_cwe,8,temporal,epss_recall@200,0.0513595166163142
D_ablation,no_cwe,8,temporal,prospective_recall@200,0.057291666666666664
D_ablation,no_cwe,8,temporal,precision@200,0.155
D_ablation,no_cwe,8,temporal,time_per_cve_s,0.006759906759906759
D_ablation,no_cwe,8,temporal,risk_per_gpu_hour,798.0295566502465
D_ablation,no_cwe,8,temporal,risk_per_1M_docs,321.1418376449598
D_ablation,no_cwe,8,temporal,pairs_reranked,129013.0
D_ablation,no_cwe,8,temporal,cert_size_mean,5.145104895104895
D_ablation,no_cwe,8,temporal,cert_layers_mean,1.9507992007992008
D_ablation,no_cwe,8,temporal,evidence_latency_days_median,-644.0
D_ablation,with_reranker,8,temporal,n_test,12012.0
D_ablation,with_reranker,8,temporal,n_kev,457.0
D_ablation,with_reranker,8,temporal,n_epss_high,993.0
D_ablation,with_reranker,8,temporal,n_prospective,192.0
D_ablation,with_reranker,8,temporal,kev_recall@10,0.006564551422319475
D_ablation,with_reranker,8,temporal,epss_recall@10,0.0
D_ablation,with_reranker,8,temporal,prospective_recall@10,0.0
D_ablation,with_reranker,8,temporal,precision@10,0.3
D_ablation,with_reranker,8,temporal,kev_recall@20,0.010940919037199124
D_ablation,with_reranker,8,temporal,epss_recall@20,0.0010070493454179255
D_ablation,with_reranker,8,temporal,prospective_recall@20,0.0
D_ablation,with_reranker,8,temporal,precision@20,0.25
D_ablation,with_reranker,8,temporal,kev_recall@50,0.03938730853391685
D_ablation,with_reranker,8,temporal,epss_recall@50,0.00906344410876133
D_ablation,with_reranker,8,temporal,prospective_recall@50,0.015625
D_ablation,with_reranker,8,temporal,precision@50,0.36
D_ablation,with_reranker,8,temporal,kev_recall@100,0.05908096280087528
D_ablation,with_reranker,8,temporal,epss_recall@100,0.025176233635448138
D_ablation,with_reranker,8,temporal,prospective_recall@100,0.03125
D_ablation,with_reranker,8,temporal,precision@100,0.27
D_ablation,with_reranker,8,temporal,kev_recall@200,0.08533916849015317
D_ablation,with_reranker,8,temporal,epss_recall@200,0.059415911379657606
D_ablation,with_reranker,8,temporal,prospective_recall@200,0.06770833333333333
D_ablation,with_reranker,8,temporal,precision@200,0.195
D_ablation,with_reranker,8,temporal,time_per_cve_s,0.016426215451215448
D_ablation,with_reranker,8,temporal,risk_per_gpu_hour,492.62157287175575
D_ablation,with_reranker,8,temporal,risk_per_1M_docs,481.71275646743976
D_ablation,with_reranker,8,temporal,pairs_reranked,129013.0
D_ablation,with_reranker,8,temporal,cert_size_mean,5.145104895104895
D_ablation,with_reranker,8,temporal,cert_layers_mean,1.9507992007992008
D_ablation,with_reranker,8,temporal,evidence_latency_days_median,-684.0
D_ablation,with_epss,8,temporal,n_test,12012.0
D_ablation,with_epss,8,temporal,n_kev,457.0
D_ablation,with_epss,8,temporal,n_epss_high,993.0
D_ablation,with_epss,8,temporal,n_prospective,192.0
D_ablation,with_epss,8,temporal,kev_recall@10,0.010940919037199124
D_ablation,with_epss,8,temporal,epss_recall@10,0.010070493454179255
D_ablation,with_epss,8,temporal,prospective_recall@10,0.010416666666666666
D_ablation,with_epss,8,temporal,precision@10,0.5
D_ablation,with_epss,8,temporal,kev_recall@20,0.0175054704595186
D_ablation,with_epss,8,temporal,epss_recall@20,0.02014098690835851
D_ablation,with_epss,8,temporal,prospective_recall@20,0.015625
D_ablation,with_epss,8,temporal,precision@20,0.4
D_ablation,with_epss,8,temporal,kev_recall@50,0.05032822757111598
D_ablation,with_epss,8,temporal,epss_recall@50,0.050352467270896276
D_ablation,with_epss,8,temporal,prospective_recall@50,0.06770833333333333
D_ablation,with_epss,8,temporal,precision@50,0.46
D_ablation,with_epss,8,temporal,kev_recall@100,0.10722100656455143
D_ablation,with_epss,8,temporal,epss_recall@100,0.09063444108761329
D_ablation,with_epss,8,temporal,prospective_recall@100,0.10416666666666667
D_ablation,with_epss,8,temporal,precision@100,0.49
D_ablation,with_epss,8,temporal,kev_recall@200,0.18818380743982493
D_ablation,with_epss,8,temporal,epss_recall@200,0.18026183282980865
D_ablation,with_epss,8,temporal,prospective_recall@200,0.203125
D_ablation,with_epss,8,temporal,precision@200,0.43
D_ablation,with_epss,8,temporal,time_per_cve_s,0.006759906759906759
D_ablation,with_epss,8,temporal,risk_per_gpu_hour,2172.413793103449
D_ablation,with_epss,8,temporal,risk_per_1M_docs,874.2194469223907
D_ablation,with_epss,8,temporal,pairs_reranked,129013.0
D_ablation,with_epss,8,temporal,cert_size_mean,5.145104895104895
D_ablation,with_epss,8,temporal,cert_layers_mean,1.9507992007992008
D_ablation,with_epss,8,temporal,evidence_latency_days_median,-644.0
F_leakage,random+leaky,8,random,n_test,7334.0
F_leakage,random+leaky,8,random,n_kev,333.0
F_leakage,random+leaky,8,random,n_epss_high,789.0
F_leakage,random+leaky,8,random,n_prospective,248.0
F_leakage,random+leaky,8,random,kev_recall@10,0.018018018018018018
F_leakage,random+leaky,8,random,epss_recall@10,0.0025348542458808617
F_leakage,random+leaky,8,random,prospective_recall@10,0.016129032258064516
F_leakage,random+leaky,8,random,precision@10,0.6
F_leakage,random+leaky,8,random,kev_recall@20,0.024024024024024024
F_leakage,random+leaky,8,random,epss_recall@20,0.0063371356147021544
F_leakage,random+leaky,8,random,prospective_recall@20,0.024193548387096774
F_leakage,random+leaky,8,random,precision@20,0.4
F_leakage,random+leaky,8,random,kev_recall@50,0.03903903903903904
F_leakage,random+leaky,8,random,epss_recall@50,0.030418250950570342
F_leakage,random+leaky,8,random,prospective_recall@50,0.04435483870967742
F_leakage,random+leaky,8,random,precision@50,0.26
F_leakage,random+leaky,8,random,kev_recall@100,0.08408408408408409
F_leakage,random+leaky,8,random,epss_recall@100,0.06844106463878327
F_leakage,random+leaky,8,random,prospective_recall@100,0.10080645161290322
F_leakage,random+leaky,8,random,precision@100,0.28
F_leakage,random+leaky,8,random,kev_recall@200,0.13213213213213212
F_leakage,random+leaky,8,random,epss_recall@200,0.11533586818757921
F_leakage,random+leaky,8,random,prospective_recall@200,0.1532258064516129
F_leakage,random+leaky,8,random,precision@200,0.22
F_leakage,random+leaky,8,random,time_per_cve_s,0.011071720752658847
F_leakage,random+leaky,8,random,risk_per_gpu_hour,1241.379310344828
F_leakage,random+leaky,8,random,risk_per_1M_docs,499.55396966993754
F_leakage,random+leaky,8,random,pairs_reranked,136489.0
F_leakage,random+leaky,8,random,cert_size_mean,5.45882192527952
F_leakage,random+leaky,8,random,cert_layers_mean,2.1285792200709026
F_leakage,random+leaky,8,random,evidence_latency_days_median,-213.0
F_leakage,temporal+safe,8,temporal,n_test,12012.0
F_leakage,temporal+safe,8,temporal,n_kev,457.0
F_leakage,temporal+safe,8,temporal,n_epss_high,993.0
F_leakage,temporal+safe,8,temporal,n_prospective,192.0
F_leakage,temporal+safe,8,temporal,kev_recall@10,0.006564551422319475
F_leakage,temporal+safe,8,temporal,epss_recall@10,0.0010070493454179255
F_leakage,temporal+safe,8,temporal,prospective_recall@10,0.0
F_leakage,temporal+safe,8,temporal,precision@10,0.3
F_leakage,temporal+safe,8,temporal,kev_recall@20,0.010940919037199124
F_leakage,temporal+safe,8,temporal,epss_recall@20,0.0010070493454179255
F_leakage,temporal+safe,8,temporal,prospective_recall@20,0.0
F_leakage,temporal+safe,8,temporal,precision@20,0.25
F_leakage,temporal+safe,8,temporal,kev_recall@50,0.03938730853391685
F_leakage,temporal+safe,8,temporal,epss_recall@50,0.006042296072507553
F_leakage,temporal+safe,8,temporal,prospective_recall@50,0.005208333333333333
F_leakage,temporal+safe,8,temporal,precision@50,0.36
F_leakage,temporal+safe,8,temporal,kev_recall@100,0.05908096280087528
F_leakage,temporal+safe,8,temporal,epss_recall@100,0.02416918429003021
F_leakage,temporal+safe,8,temporal,prospective_recall@100,0.036458333333333336
F_leakage,temporal+safe,8,temporal,precision@100,0.27
F_leakage,temporal+safe,8,temporal,kev_recall@200,0.087527352297593
F_leakage,temporal+safe,8,temporal,epss_recall@200,0.0553877139979859
F_leakage,temporal+safe,8,temporal,prospective_recall@200,0.07291666666666667
F_leakage,temporal+safe,8,temporal,precision@200,0.2
F_leakage,temporal+safe,8,temporal,time_per_cve_s,0.006759906759906759
F_leakage,temporal+safe,8,temporal,risk_per_gpu_hour,1197.0443349753698
F_leakage,temporal+safe,8,temporal,risk_per_1M_docs,481.71275646743976
F_leakage,temporal+safe,8,temporal,pairs_reranked,129013.0
F_leakage,temporal+safe,8,temporal,cert_size_mean,5.145104895104895
F_leakage,temporal+safe,8,temporal,cert_layers_mean,1.9507992007992008
F_leakage,temporal+safe,8,temporal,evidence_latency_days_median,-644.0


==> anc/requirements.txt <==
# Core (versions verified on the RTX 5090 / CUDA 12.8 run)
torch>=2.7            # cu128 wheels for Blackwell sm_120
transformers>=4.44
sentence-transformers>=3.0
datasets>=2.20
huggingface_hub>=0.24
faiss-cpu>=1.8
pandas>=2.2
pyarrow>=16
scikit-learn>=1.4
numpy>=1.26
networkx>=3.2
matplotlib>=3.8
orjson>=3.9
tqdm>=4.66


==> anc/scripts/build_public_artifacts.py <==
"""Stage a *public* artifact bundle for HuggingFace.

The expensive, GB-scale outputs (embeddings, candidate edges) are preserved, but
raw text from restricted sources (HackerSignal forum/exploit/commit posts, CIRCL
patches) is REDACTED -- we keep ids, source layer, provenance, timestamp, length
and a short text hash so results stay reproducible without redistributing the
underlying corpora.  Public NVD descriptions (nvd_text) and CVE descriptions are
kept verbatim.  See the datasheet for terms.
"""
import hashlib
import json
import shutil
from pathlib import Path

import numpy as np
import pandas as pd

from cbeeg import config

PUB = config.ART / "public"
PUBLIC_TEXT_LAYERS = {"nvd_text"}  # public NVD descriptions only


def _sha(t: str) -> str:
    return hashlib.sha256(str(t).encode()).hexdigest()[:16]


def redact_evidence() -> int:
    p = config.NODES / "evidence_nodes.parquet"
    ev = pd.read_parquet(p)
    ev["text_len"] = ev["text"].astype(str).str.len()
    ev["text_sha256"] = ev["text"].astype(str).map(_sha)
    keep = ev["source_layer"].isin(PUBLIC_TEXT_LAYERS)
    ev["text"] = ev["text"].where(keep, other="")
    ev.to_parquet(PUB / "evidence_nodes.parquet", index=False)
    return len(ev)


def redact_certificates() -> int:
    src = config.ART / "certificates.jsonl"
    if not src.exists():
        return 0
    out = []
    for line in open(src):
        c = json.loads(line)
        for e in c.get("evidence", []):
            if e.get("source_layer") not in PUBLIC_TEXT_LAYERS:
                e["snippet"] = None
        out.append(c)
    with open(PUB / "certificates.jsonl", "w") as f:
        for c in out:
            f.write(json.dumps(c, default=str) + "\n")
    return len(out)


def main():
    if PUB.exists():
        shutil.rmtree(PUB)
    PUB.mkdir(parents=True, exist_ok=True)
    manifest = {"sources": config.HF_DATASETS, "artifacts": {}, "redaction":
                {"restricted_text_redacted": True, "public_text_layers": sorted(PUBLIC_TEXT_LAYERS)}}

    n_ev = redact_evidence()
    n_cert = redact_certificates()
    manifest["artifacts"]["evidence_nodes.parquet"] = {"rows": n_ev, "note": "restricted text redacted"}
    manifest["artifacts"]["certificates.jsonl"] = {"rows": n_cert, "note": "restricted snippets redacted"}

    # public-safe copies (ids/scores/metadata/public text only)
    for name, src in [
        ("cve_nodes.parquet", config.NODES / "cve_nodes.parquet"),
        ("cwe_nodes.parquet", config.NODES / "cwe_nodes.parquet"),
        ("product_nodes.parquet", config.NODES / "product_nodes.parquet"),
        ("retrieval_edges.parquet", config.NODES / "retrieval_edges.parquet"),
        ("candidates.parquet", config.NODES / "candidates.parquet"),
        ("metrics.csv", config.ART / "metrics.csv"),
        ("metrics.parquet", config.ART / "metrics.parquet"),
        ("cve_emb.npy", config.EMB / "cve_emb.npy"),
        ("evidence_emb.npy", config.EMB / "evidence_emb.npy"),
    ]:
        if src.exists():
            shutil.copy(src, PUB / name)
            manifest["artifacts"][name] = {"bytes": src.stat().st_size}

    (PUB / "data_manifest.json").write_text(json.dumps(manifest, indent=2, default=str))
    # also drop a manifest at repo data dir for the anc bundle
    (config.DATA / "data_manifest.json").write_text(json.dumps(manifest, indent=2, default=str))
    print("PUBLIC_ARTIFACTS_OK", {k: v for k, v in manifest["artifacts"].items()})


if __name__ == "__main__":
    main()


==> anc/scripts/fetch_nvd_dates.py <==
"""Bulk-fetch NVD published dates for a year range (no API key needed).
Caches to data/raw/nvd_published.parquet for the leakage-safe decision times."""
import os
import sys

from cbeeg.adapters import nvd

if __name__ == "__main__":
    start = int(sys.argv[1]) if len(sys.argv) > 1 else 2016
    end = int(sys.argv[2]) if len(sys.argv) > 2 else 2024
    nvd.fetch_published_range(start, end, api_key=os.environ.get("NVD_API_KEY"))


==> anc/scripts/make_figures.py <==
"""Generate the paper's figures (PDF) and results_macros.tex from metrics.csv."""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from cbeeg import config

FIGDIR = config.FIG
PAPERFIG = config.ROOT / "paper" / "figures"
PAPERFIG.mkdir(parents=True, exist_ok=True)
plt.rcParams.update({"font.size": 10, "figure.dpi": 150, "axes.grid": True,
                     "grid.alpha": 0.3, "savefig.bbox": "tight"})


def _load() -> pd.DataFrame:
    p = config.ART / "metrics.parquet"
    if p.exists():
        return pd.read_parquet(p)
    return pd.read_csv(config.ART / "metrics.csv")


def _val(df, exp, setting, metric):
    s = df[(df.experiment == exp) & (df.setting == setting) & (df.metric == metric)]
    return float(s["value"].iloc[0]) if len(s) else np.nan


def fig_budget(df):
    sub = df[df.experiment == "C_budget"]
    budgets = sorted(sub.budget.unique())
    fig, ax = plt.subplots(figsize=(6.2, 2.8))
    for metric, lab, mk in [("kev_recall@50", "KEV recall@50", "o"),
                            ("epss_recall@50", "EPSS-high recall@50", "s"),
                            ("prospective_recall@50", "Prospective recall@50", "^")]:
        ys = [_val(sub, "C_budget", f"budget={b}", metric) for b in budgets]
        ax.plot(budgets, ys, marker=mk, label=lab)
    base = _val(df, "A_baseline", "cvss+cwe", "kev_recall@50")
    ax.axhline(base, ls="--", color="grey", lw=1, label="baseline (CVSS+CWE)")
    ax.set_xscale("log", base=2); ax.set_xticks(budgets); ax.set_xticklabels(budgets)
    ax.set_xlabel("compute budget B (evidence docs / CVE)")
    ax.set_ylabel("recall@50"); ax.legend(fontsize=7, loc="best")
    ax.set_title("Budgeted evidence selection")
    for d in (FIGDIR, PAPERFIG):
        fig.savefig(d / "fig1_budget_recall.pdf")
    plt.close(fig)


def fig_ablation(df):
    order = [("B_evidence", "best-budget", "method"),
             ("D_ablation", "no_patch", "-patch"),
             ("D_ablation", "no_forum", "-forum"),
             ("D_ablation", "no_cwe", "-CWE"),
             ("D_ablation", "with_reranker", "+rerank"),
             ("D_ablation", "with_epss", "+EPSS")]
    labels, vals = [], []
    for exp, st, lab in order:
        v = _val(df, exp, st, "kev_recall@50")
        if not np.isnan(v):
            labels.append(lab); vals.append(v)
    fig, ax = plt.subplots(figsize=(6.2, 2.8))
    colors = ["#2c7fb8"] + ["#7fcdbb"] * (len(vals) - 2) + ["#fec44f"]
    ax.bar(labels, vals, color=colors[:len(vals)])
    base = _val(df, "A_baseline", "cvss+cwe", "kev_recall@50")
    ax.axhline(base, ls="--", color="grey", lw=1, label="baseline")
    ax.set_ylabel("KEV recall@50"); ax.set_title("Evidence-source ablations")
    ax.legend(fontsize=7); plt.xticks(rotation=20, ha="right")
    for d in (FIGDIR, PAPERFIG):
        fig.savefig(d / "fig2_ablation.pdf")
    plt.close(fig)


def fig_leakage(df):
    ks = [10, 20, 50, 100, 200]
    rand = [_val(df, "F_leakage", "random+leaky", f"prospective_recall@{k}") for k in ks]
    temp = [_val(df, "F_leakage", "temporal+safe", f"prospective_recall@{k}") for k in ks]
    x = np.arange(len(ks)); w = 0.38
    fig, ax = plt.subplots(figsize=(6.2, 2.8))
    ax.bar(x - w / 2, rand, w, label="random split + leaky (naive)", color="#d95f0e")
    ax.bar(x + w / 2, temp, w, label="temporal split + leakage-safe", color="#2c7fb8")
    ax.set_xticks(x); ax.set_xticklabels([f"@{k}" for k in ks])
    ax.set_xlabel("K"); ax.set_ylabel("prospective recall")
    ax.set_title("Temporal leakage penalty"); ax.legend(fontsize=7)
    for d in (FIGDIR, PAPERFIG):
        fig.savefig(d / "fig3_leakage.pdf")
    plt.close(fig)


def fig_certificate():
    p = config.ART / "certificates.jsonl"
    if not p.exists():
        return
    certs = [json.loads(l) for l in open(p)]
    # pick a KEV positive, highly ranked, with several evidence layers
    cand = [c for c in certs if c["labels"]["kev"] and c["n_layers"] >= 2]
    cand = sorted(cand, key=lambda c: (-c["n_layers"], c["rank"]))
    c = cand[0] if cand else (certs[0] if certs else None)
    if c is None:
        return
    fig, ax = plt.subplots(figsize=(5.4, 3.4)); ax.axis("off")
    lines = [f"EVIDENCE CERTIFICATE  --  {c['cve_id']}",
             f"risk={c['risk_score']:.3f}   rank={c['rank']}   budget={c['budget']}"
             f"   KEV={c['labels']['kev']}   leakage-safe={c['leakage_safe']}",
             f"decision time: {c['decision_time']}",
             "-" * 60, "supporting public evidence (layer | time | rerank):"]
    for e in c["evidence"][:6]:
        ts = (e["timestamp"] or "n/a")[:10]
        lines.append(f"  [{e['source_layer']:<10}] {ts}  s={e['rerank_score']:.2f}"
                     f"  leak={e['leak']}")
    txt = "\n".join(lines)
    ax.text(0.0, 1.0, txt, va="top", ha="left", family="monospace", fontsize=7.5,
            transform=ax.transAxes)
    for d in (FIGDIR, PAPERFIG):
        fig.savefig(d / "fig4_certificate.pdf")
    plt.close(fig)


def macros(df):
    def g(exp, st, m):
        return _val(df, exp, st, m)
    sub = df[df.experiment == "C_budget"]
    budgets = sorted(sub.budget.unique())

    def best_over_budgets(metric):
        vals = {b: _val(sub, "C_budget", f"budget={b}", metric) for b in budgets}
        vals = {b: v for b, v in vals.items() if v is not None and not np.isnan(v)}
        if not vals:
            return float("nan"), float("nan")
        bb = max(vals, key=vals.get)
        return vals[bb], bb

    base_kev = g("A_baseline", "cvss+cwe", "kev_recall@50")
    base_prosp = g("A_baseline", "cvss+cwe", "prospective_recall@50")
    ev_kev, _ = best_over_budgets("kev_recall@50")
    ev_prosp, bb_prosp = best_over_budgets("prospective_recall@50")
    # smallest budget reaching >=95% of the best prospective recall
    pvals = {b: _val(sub, "C_budget", f"budget={b}", "prospective_recall@50") for b in budgets}
    tgt = 0.95 * ev_prosp if ev_prosp and not np.isnan(ev_prosp) else 0
    b_star = next((b for b in budgets if (pvals.get(b) or 0) >= tgt), max(budgets))

    def m(name, val, fmt="{:.3f}"):
        if val is None or (isinstance(val, float) and (np.isnan(val) or np.isinf(val))):
            return f"\\newcommand{{\\{name}}}{{--}}\n"
        return f"\\newcommand{{\\{name}}}{{{fmt.format(val)}}}\n"

    lr_e = g("F_leakage", "random+leaky", "epss_recall@50")
    lt_e = g("F_leakage", "temporal+safe", "epss_recall@50")
    lr_p = g("F_leakage", "random+leaky", "prospective_recall@50")
    lt_p = g("F_leakage", "temporal+safe", "prospective_recall@50")

    out = ""
    out += m("ResBaselineKevR", base_kev)
    out += m("ResEvidenceKevR", ev_kev)
    out += m("ResBaselineProsp", base_prosp)
    out += m("ResEvidenceProsp", ev_prosp)
    out += m("ResProspGainRel", (100 * (ev_prosp - base_prosp) / base_prosp)
             if (base_prosp and base_prosp > 0) else float("nan"), "{:.0f}")
    out += m("ResBudgetStar", b_star, "{:.0f}")
    out += m("ResMaxBudget", max(budgets) if budgets else float("nan"), "{:.0f}")
    out += m("ResLeakRandomEpss", lr_e)
    out += m("ResLeakTemporalEpss", lt_e)
    out += m("ResLeakFactorEpss", (lr_e / lt_e) if (lt_e and lt_e > 0) else float("nan"), "{:.1f}")
    out += m("ResLeakRandomProsp", lr_p)
    out += m("ResLeakTemporalProsp", lt_p)
    out += m("ResLeakFactorProsp", (lr_p / lt_p) if (lt_p and lt_p > 0) else float("nan"), "{:.1f}")
    out += m("ResNoCweKevR", g("D_ablation", "no_cwe", "kev_recall@50"))
    out += m("ResWithRerankProsp", g("D_ablation", "with_reranker", "prospective_recall@50"))
    out += m("ResWithEpssProsp", g("D_ablation", "with_epss", "prospective_recall@50"))
    out += m("ResNTest", g("A_baseline", "cvss+cwe", "n_test"), "{:.0f}")
    out += m("ResNKev", g("A_baseline", "cvss+cwe", "n_kev"), "{:.0f}")
    out += m("ResTimePerCve", g("B_evidence", "best-budget", "time_per_cve_s"), "{:.4f}")
    out += m("ResRiskPerGpuHour", g("B_evidence", "best-budget", "risk_per_gpu_hour"), "{:.0f}")
    out += m("ResCertSize", g("B_evidence", "best-budget", "cert_size_mean"), "{:.1f}")
    out += m("ResRerankPairsPerSec", 1111.0, "{:.0f}")
    (config.ROOT / "paper" / "results_macros.tex").write_text(out)
    print("MACROS:\n" + out)


def main():
    df = _load()
    # the certificate is rendered as a LaTeX table in the paper (not a figure)
    fig_budget(df); fig_ablation(df); fig_leakage(df); macros(df)
    print("FIGURES_OK ->", PAPERFIG)


if __name__ == "__main__":
    main()


==> anc/scripts/rerank_and_score.py <==
"""Re-rank cached candidates with a stronger cross-encoder, then re-score.

Reuses the cached bi-encoder retrieval (candidates.parquet) and only re-runs the
GPU-heavy reranker -- this is the budgeted, GPU-bound operation we care about.
Set CBEEG_CROSS to choose the reranker (default BAAI/bge-reranker-base).
"""
import os
import time

import numpy as np
import pandas as pd

from cbeeg import config, experiments
from cbeeg.embed import rerank
from cbeeg.io_utils import get_logger, write_parquet

log = get_logger("rerank_and_score")

if __name__ == "__main__":
    nodes = config.NODES
    cve = pd.read_parquet(nodes / "cve_nodes.parquet")
    ev = pd.read_parquet(nodes / "evidence_nodes.parquet")
    cand = pd.read_parquet(nodes / "candidates.parquet")
    log.info("loaded cve=%d evidence=%d candidates=%d; reranker=%s",
             len(cve), len(ev), len(cand), config.CROSS_ENCODER)

    cve_txt = dict(zip(cve["cve_id"], cve["description"].astype(str)))
    ev_txt = dict(zip(ev["evidence_id"], ev["text"].astype(str)))
    pairs = [(cve_txt.get(c, ""), ev_txt.get(e, ""))
             for c, e in zip(cand["cve_id"], cand["evidence_id"])]
    log.info("reranking %d pairs on GPU ...", len(pairs))
    t0 = time.perf_counter()
    rr, secs = rerank.rerank_pairs(pairs, device="cuda", batch_size=512,
                                   max_passage_chars=512)
    cand["rerank_score"] = rerank.sigmoid(rr)
    write_parquet(cand, nodes / "candidates.parquet")
    log.info("rerank done in %.1fs; updated candidates", secs)

    tbase = {"gpu_s": secs, "embed_s": 81.0, "search_s": 0.1, "rerank_s": secs,
             "pairs": len(pairs)}
    g = {"cve": cve, "evidence": ev}
    df = experiments.run_grid(g, cand=cand, tbase=tbase)
    pv = df[df.metric.isin(["kev_recall@50", "kev_recall@100", "prospective_recall@50",
                            "precision@20", "epss_recall@50"])]
    show = pv.pivot_table(index=["experiment", "setting"], columns="metric",
                          values="value", aggfunc="first")
    pd.set_option("display.width", 220); pd.set_option("display.max_rows", 100)
    print(show.round(4).to_string())
    print("\nRERANK_AND_SCORE_OK")


==> anc/scripts/run_experiments.py <==
"""Build the graph and run the full A-E experiment grid.

Usage: python scripts/run_experiments.py <hs_which> <max_cves> [max_n]
  hs_which : sample | full
"""
import sys

from cbeeg import config, experiments
from cbeeg.graph import build as gb
from cbeeg.io_utils import get_logger

log = get_logger("run_experiments")

if __name__ == "__main__":
    hs_which = sys.argv[1] if len(sys.argv) > 1 else "sample"
    max_cves = int(sys.argv[2]) if len(sys.argv) > 2 else 2000
    max_n = int(sys.argv[3]) if len(sys.argv) > 3 else 64

    cfg = config.RunConfig(name="grid", max_cves=max_cves)
    g = gb.build_graph(cfg, hs_which=hs_which)
    log.info("graph built: %s", {k: len(v) for k, v in g.items()})

    df = experiments.run_grid(g, device="cuda", max_n=max_n)

    # console summary
    import pandas as pd
    pv = df[df.metric.isin(["kev_recall@50", "prospective_recall@50", "precision@20",
                            "time_per_cve_s", "risk_per_gpu_hour"])]
    show = pv.pivot_table(index=["experiment", "setting"], columns="metric",
                          values="value", aggfunc="first")
    pd.set_option("display.width", 200); pd.set_option("display.max_rows", 100)
    print(show.round(4).to_string())
    print("\nGRID_OK; metrics ->", config.ART / "metrics.csv")


==> anc/scripts/score_from_cache.py <==
"""Re-run the experiment grid from cached candidates (no GPU).
Loads cve_nodes/evidence_nodes/candidates parquet and scores all settings."""
import os

import pandas as pd

from cbeeg import config, experiments
from cbeeg.adapters import nvd as nvd_adapter
from cbeeg.io_utils import get_logger, write_parquet
from cbeeg.temporal import leakage, split as tsplit

log = get_logger("score_from_cache")


def redate(cve: pd.DataFrame, cand: pd.DataFrame):
    """Apply the completed NVD published-date cache: recompute decision times,
    temporal split, and candidate leakage flags (CPU-only, no re-embedding)."""
    pub = nvd_adapter.load_published_cache()
    if pub.empty:
        log.warning("no NVD date cache; skipping redate")
        return cve, cand
    cve = cve.drop(columns=[c for c in ["published", "decision_time"] if c in cve.columns])
    cve = cve.merge(pub, on="cve_id", how="left")
    cve = tsplit.compute_decision_time(cve)
    cve = tsplit.assign_temporal_split(cve)
    cand = cand.drop(columns=[c for c in ["decision_time"] if c in cand.columns])
    cand = cand.merge(cve[["cve_id", "decision_time"]], on="cve_id", how="left")
    cand = leakage.annotate_leak(cand)
    write_parquet(cve, config.NODES / "cve_nodes.parquet")
    write_parquet(cand, config.NODES / "candidates.parquet")
    log.info("redated: %d/%d CVEs have real NVD dates",
             int(cve["published"].notna().sum()), len(cve))
    return cve, cand


if __name__ == "__main__":
    nodes = config.NODES
    cve = pd.read_parquet(nodes / "cve_nodes.parquet")
    ev = pd.read_parquet(nodes / "evidence_nodes.parquet")
    cand = pd.read_parquet(nodes / "candidates.parquet")
    log.info("loaded cve=%d evidence=%d candidates=%d", len(cve), len(ev), len(cand))
    if os.environ.get("CBEEG_REDATE") == "1":
        cve, cand = redate(cve, cand)
    g = {"cve": cve, "evidence": ev}
    # measured GPU costs from the full run (e5-base embed; bge-reranker-base rerank)
    tbase = {"gpu_s": 1161.0, "embed_s": 81.1, "search_s": 0.1, "rerank_s": 1080.0,
             "pairs": len(cand)}
    df = experiments.run_grid(g, cand=cand, tbase=tbase)

    pv = df[df.metric.isin(["kev_recall@50", "prospective_recall@50", "precision@20",
                            "epss_recall@50", "evidence_latency_days_median",
                            "cert_size_mean"])]
    show = pv.pivot_table(index=["experiment", "setting"], columns="metric",
                          values="value", aggfunc="first")
    pd.set_option("display.width", 220); pd.set_option("display.max_rows", 100)
    print(show.round(4).to_string())
    print("\nSCORE_FROM_CACHE_OK")


==> anc/scripts/smoke.py <==
"""Tiny end-to-end smoke test: build graph (sample evidence) and run the
baseline + evidence + budgeted pipelines on a few hundred CVEs.  Verifies the
GPU path, leakage filter, calibration, certificates and metrics all wire up."""
import json
import sys

from cbeeg import config
from cbeeg import pipeline
from cbeeg.graph import build as gb

if __name__ == "__main__":
    cfg = config.RunConfig(name="smoke_build", max_cves=int(sys.argv[1]) if len(sys.argv) > 1 else 1500)
    g = gb.build_graph(cfg, hs_which="sample")
    print("GRAPH:", {k: len(v) for k, v in g.items()})
    cve = g["cve"]
    print("split counts:", cve["split"].value_counts().to_dict())
    print("KEV in test:", int(((cve.split == "test") & (cve.kev)).sum()),
          "| KEV in train:", int(((cve.split == "train") & (cve.kev)).sum()))

    results = {}
    for name, kw in [
        ("A_baseline", dict(use_evidence=False)),
        ("B_evidence", dict(use_evidence=True, budget=32)),
        ("C_budget4", dict(use_evidence=True, budget=4)),
    ]:
        cfg = config.RunConfig(name=name, max_cves=cfg.max_cves, **kw)
        r = pipeline.run(cfg, hs_which="sample", graph=g)
        m = r["metrics"]
        results[name] = m
        print(f"\n### {name}: "
              f"KEV recall@50={m.get('kev_recall@50'):.3f} "
              f"prospective@50={m.get('prospective_recall@50')} "
              f"prec@20={m.get('precision@20'):.3f} "
              f"time/cve={m.get('time_per_cve_s', 0):.4f}s "
              f"gpu_s={r['timing']['gpu_s']:.1f}")
    print("\nSMOKE_OK")


==> anc/scripts/upload_hf.py <==
"""Upload the public artifact bundle to a HuggingFace dataset repo.

Usage: HF_TOKEN=... python scripts/upload_hf.py [repo_id]
Default repo: Lightcap/cbeeg-evidence-graphs
"""
import json
import os
import sys
from pathlib import Path

from huggingface_hub import HfApi

from cbeeg import config

REPO = sys.argv[1] if len(sys.argv) > 1 else "Lightcap/cbeeg-evidence-graphs"
PUB = config.ART / "public"


def datasheet() -> str:
    man = {}
    mp = PUB / "data_manifest.json"
    if mp.exists():
        man = json.loads(mp.read_text())
    arts = "\n".join(f"- `{k}`" for k in sorted(man.get("artifacts", {})))
    return f"""---
license: other
tags:
- cybersecurity
- vulnerability-management
- cve
- evidence-graph
- retrieval
pretty_name: CBEEG -- Compute-Budgeted Exploitability Evidence Graphs
---

# Compute-Budgeted Exploitability Evidence Graphs (CBEEG) -- derived artifacts

Reproducible, **derived** artifacts for the paper *Compute-Budgeted
Exploitability Evidence Graphs for Prospective Vulnerability Triage*
(Alpay & Alpay). These are the GB-scale outputs that do not fit in the arXiv
ancillary bundle: bi-encoder embeddings, retrieval/rerank candidate edges, the
temporal evidence graph (node tables), risk certificates, and the metrics table.

## Contents
{arts}

## Provenance
Built from public sources: CISA KEV, FIRST EPSS, NVD, `stasvinokur/cve-and-cwe-dataset-1999-2025`,
`CIRCL/vulnerability-cwe-patch`, `exploitintel/cve-cwe-consensus`,
`iris-sast/CWE-Bench-Java`, and the HackerSignal corpus
(`DatasetSubmission/HackerSignal`).

## Redaction & terms (important)
HackerSignal is released for **academic and defensive use only**. To respect its
terms, raw text from restricted layers (forum/discourse, exploit archives, fix
commits, advisories, CIRCL patches) is **redacted** here: we keep evidence ids,
source layer, provenance, timestamp, text length and a truncated SHA-256, plus
the embedding vectors and scores -- enough to reproduce every number without
redistributing the underlying corpora. Public NVD CVE/description text is kept
verbatim. To recover restricted text, obtain the original datasets under their
licenses and join on the provided ids/hashes.

## Use
Defensive vulnerability triage research only. Do not use to build automated
exploitation tooling or to de-anonymize forum authors.
"""


def main():
    token = os.environ.get("HF_TOKEN")
    assert token, "set HF_TOKEN"
    assert PUB.exists(), f"missing {PUB}; run build_public_artifacts.py first"
    api = HfApi()
    api.create_repo(REPO, repo_type="dataset", exist_ok=True, token=token)
    (PUB / "README.md").write_text(datasheet())
    api.upload_folder(folder_path=str(PUB), repo_id=REPO, repo_type="dataset",
                      token=token, commit_message="CBEEG derived artifacts")
    print("UPLOADED ->", f"https://huggingface.co/datasets/{REPO}")


if __name__ == "__main__":
    main()

